When Parameter Gradient Flows Close in Representation Space

The represented gradient flow of a parameterized model depends on a mobility that can retain hidden parameter information. We study when one entire represented mobility map works for every autonomous loss from one fixed initialization. For two-factor matrix representations wider than both output dimensions, with individually full-row-rank factors, we classify all admissible joint ranks: closure occurs precisely at effective scalar-balanced minimal joint rank or a two-value signed spectral family at full joint rank. All intermediate ranks are excluded; positive represented flows belong to known square-root families. For general representations with constant ambient representation and gradient-Lie ranks, ordinary closure is equivalent to a local invariant-level metric in the analytic case and specified smooth regimes. An endpoint section forces the initially unrestricted mobility map to admit a locally smooth representative on the represented image. We also separate testing families: linear losses locally admit closure at every submersion, whereas one fixed translated strongly convex quadratic family fails it on a delayed-bracket example. A fixed output readout gives an ordinary squared-loss witness. These supporting results do not characterize quadratic-only closure in general. We retain the unresolved smooth output-rank-two case with Lie rank at least four. A frozen deterministic experiment checks a separate engineered-loss construction; it is distinguished from the squared-loss proof, universal theorems and empirical learning performance.

==> anc/README.md <==
# Historical numerical implementation payload

sentinel.py is the byte-preserved scientific payload from the supplied historical record. SENTINEL_SPEC.json retains its scientific settings and omits scheduler/resource fields. historical_gaps.csv and historical_trajectories.csv are scientific data exported from that record, not newly measured results. The manuscript's twelve witness rows agree with the original record. Four F=0 controls are included.

Use Python 3.13 with requirements.txt in an isolated environment. Copy sentinel.py and SENTINEL_SPEC.json into a new empty directory and run `python sentinel.py`. It writes SENTINEL_RAW.json and SENTINEL_RESULT.json and refuses to overwrite them. No original historical file is modified. The pinned requirements specify recorded historical versions, not an environment lock tested by the current review. A separate cross-version replay is documented below.

Two original external resource-wrapper files were unavailable. This payload permits a standalone scientific replay but cannot reproduce the historical scheduler or certify resource measurements. It tests the engineered smooth loss, not the fixed-Hessian quadratic theorem. No random seeds, learning benchmark, confidence interval, or performance improvement is claimed.

## Historical files and the separate current replay

The historical data distributed here are the two exported CSV files. Original historical SENTINEL_RAW.json / SENTINEL_RESULT.json, raw gradient-probe/reference JSON, source-custody hash receipts, and the two resource-wrapper files are not included. The data and source payload support a scientific replay without certifying that original execution history.

The audit_replay/ directory contains a new, separately labeled execution of byte-identical copies of sentinel.py and SENTINEL_SPEC.json. It passed all 16 cases, 32 off-graph probes, and omitted-term mutation checks under Python 3.12.14 / NumPy 2.3.5 / SciPy 1.17.0 / mpmath 1.3.0. It preserves its own counters and outputs; the original historical CSVs were not overwritten. See audit_replay/README.md for the comparison and remaining scope limits.


==> anc/SENTINEL_SPEC.json <==
{
  "scientific_target": "R87 explicit autonomous-loss witness and F=0 closure control; not a new universal proof or learning improvement",
  "k_values": [
    2,
    3,
    4
  ],
  "a_values": [
    0.5,
    0.35,
    0.25,
    0.175
  ],
  "epsilon": 1,
  "nonclosure_cases": 12,
  "F0_cases": 4,
  "t_eval_points": 21,
  "solver": {
    "method": "DOP853",
    "rtol": 2e-12,
    "atol": 1e-14
  },
  "quadrature": {
    "scipy_epsabs": 1e-13,
    "scipy_epsrel": 1e-13,
    "limit": 100,
    "mpmath_dps": 50,
    "reference_status": "estimate, not a rigorous quadrature interval"
  },
  "thresholds": {
    "trajectory_abs": 3e-10,
    "endpoint_abs": 1e-10,
    "gap_relative": 5e-06,
    "ratio_interval_slack": 5e-06,
    "FD_abs": 5e-08,
    "FD_rel": 5e-06,
    "origin_mutant_min_error": 0.001,
    "F0_gap_abs": 1e-12
  },
  "offgraph": {
    "FD_step": 0.0002,
    "FD_formula": "five point central",
    "probe0": "theta=(0,0.1,0.03)",
    "probe1": "u=.3a,z=.02a,v=h(u)+.05a,y=v-F(u)z",
    "mutant": "omit Bprime*(v-h) from output gu; must fail same FD tolerance at both probes"
  },
  "reporting": "Report tolerance-dominated narrow ratio bands explicitly; fixed deterministic grid has no seed distribution or confidence interval. Signed gap and relative reference check are mandatory separately from ratio band.",
  "failure_policy": "Fail-fast on first completed failed case or exception; HOLD and preserve first attempt. Explicit nonfinite guards. Raw failure diagnostic JSON may preserve nonstandard NaN tokens only if nonfinite values occurred; such values cannot pass. No rerun, rescue grid, threshold relaxation, GPU or expansion.",
  "hypothesis": "All 12 f2 endpoints agree in represented coordinates with f1 while endpoint mobility offdiagonal differs negatively with specified a^(2k+1) reference; F0 gap vanishes. Complete gradient passes offgraph FD and omitted Bprime mutation is rejected."
}

==> anc/audit_replay/AUDIT_ENVIRONMENT.json <==
{
  "audit_utc": "2026-10-19T17:14:08.250179+00:00",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "mpmath": "1.3.0",
  "thread_environment": {
    "OPENBLAS_NUM_THREADS": "1",
    "OMP_NUM_THREADS": "1",
    "MKL_NUM_THREADS": "1"
  },
  "source_copy_sha256": {
    "sentinel.py": "f6703561389140ed63521669b1206a735b0d498122d3bf60a3acd4b93f9d154d",
    "SENTINEL_SPEC.json": "6e09d96dd8c94c917252813a900dbf0efec68dfed330dd8d58b1917ea5f8840e"
  },
  "source_copies_match_attachment": true,
  "historical_files_modified": false
}

==> anc/audit_replay/README.md <==
# Independent scientific replay during pre-submission review

Audit UTC: 2026-10-19T17:14:08.250179+00:00

This is a **new independent replay**, separate from the historical measurements in the release candidate. The original historical CSVs, numerical script, configuration, and paper were not modified. This run copied the attached `sentinel.py` and `SENTINEL_SPEC.json` byte for byte into a new output directory and executed those copies once.

## Environment and result

- Python 3.12.14, NumPy 2.3.5, SciPy 1.17.0, mpmath 1.3.0.
- This differs from the historical README's Python 3.13 / NumPy 2.2.6 / SciPy 1.16.3 environment. The pinned historical environment was not tested by this replay.
- OPENBLAS_NUM_THREADS, OMP_NUM_THREADS, and MKL_NUM_THREADS were set to 1. This is not a reproduction of the historical scheduler, operating-system resource wrapper, or resource receipt.
- Script result: **PASS, 16/16 cases**, comprising 12 engineered-loss witnesses and 4 F=0 controls.
- All 32 off-graph gradient probes passed; every omitted-term mutant was rejected.
- Current counters: **3116 f2 RHS evaluations, 7035 quadrature calls**. Historical manuscript counters are 3122 / 9057. Keep the historical and current counters separate.
- Current maximum state error: 2.0181842308453213e-12; represented endpoint error: 1.8551826741486366e-13; nonzero-gap relative reference error: 5.404432350683788e-11.
- Current maximum finite-difference coordinate discrepancy: 1.042499420123022e-13; minimum across probes of the mutant's maximum coordinate error: 0.01749999999995988.

## Comparison with the distributed historical data

The release includes 16 historical summary rows and 336 trajectory rows, exactly 21 rows per case. Recomputing each historical gap, maximum state error, and represented endpoint error from the distributed historical trajectories agrees with its historical summary CSV with zero arithmetic residual in this environment.

The new replay's maximum nonzero-gap relative difference from the historical gap is 8.9146604914577701e-14. Its maximum coordinate difference from the historical trajectories is 7.3156758428893909e-14.

These results support scientific numerical reproducibility of the engineered-loss mechanism. They do not establish byte-identical execution, historical resource measurements, a certified quadrature interval, the new fixed-Hessian quadratic theorem, learning performance, or worldwide originality. The original historical raw gradient-probe/reference JSON and source custody hashes were not supplied in this release bundle, so those historical provenance claims were not independently certified.

## Files in this audit directory

- `sentinel.py`, `SENTINEL_SPEC.json`: byte-identical working copies of the attached numerical payload and configuration.
- `SENTINEL_RAW.json`, `SENTINEL_RESULT.json`: new replay outputs, clearly distinct from original historical records.
- `AUDIT_ENVIRONMENT.json`: exact environment and source-copy hash record.
- `independent_comparison.json`: comparison metrics against the attached historical CSVs.
- `audit_stdout.txt`, `audit_stderr.txt`: current execution output.

Source-copy SHA-256:

- sentinel.py: f6703561389140ed63521669b1206a735b0d498122d3bf60a3acd4b93f9d154d
- SENTINEL_SPEC.json: 6e09d96dd8c94c917252813a900dbf0efec68dfed330dd8d58b1917ea5f8840e


==> anc/audit_replay/SENTINEL_RAW.json <==
{
  "cases": [
    {
      "k": 2,
      "a": 0.5,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 4.070285775092941e-13,
      "endpoint_represented_error": 2.9753977059954195e-14,
      "f1_max_error": 3.3306690738754696e-16,
      "gap": -0.00990910605221734,
      "reference": {
        "gap_decimal": "-0.0099091060522143673185738122602665850886596004473367",
        "gap_float": -0.009909106052214367,
        "leading_magnitude": 0.010416666666666666,
        "ratio": 0.9512741810125792,
        "lower": 0.8858131487889274,
        "upper": 0.9701425001453319,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9512741810128648,
        "relative_error": 3.000589581095266e-13,
        "band_width": 0.08432935135640451,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.8000000000000251,
            -0.500000000000023,
            5.7824115865893565e-15
          ],
          "gradient": [
            -0.8,
            -0.5,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.5,
            -0.0
          ],
          "tolerance": [
            4.050000000000126e-06,
            2.550000000000115e-06,
            5.000000000002891e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.19999999999997486
        },
        {
          "theta": [
            0.15,
            0.077275,
            0.01
          ],
          "fd": [
            -0.9504896236211395,
            -0.19980606785377034,
            -0.004495636526715788
          ],
          "gradient": [
            -0.950489623621119,
            -0.19980606785372906,
            -0.004495636526708904
          ],
          "mutant": [
            -1.0005808801317648,
            -0.19980606785372906,
            -0.004495636526708904
          ],
          "tolerance": [
            4.802448118105698e-06,
            1.0490303392688517e-06,
            7.247818263357894e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.05009125651062529
        }
      ],
      "nfev": 242,
      "f1_nfev": 113,
      "times": [
        0.0,
        0.025,
        0.05,
        0.07500000000000001,
        0.1,
        0.125,
        0.15000000000000002,
        0.17500000000000002,
        0.2,
        0.225,
        0.25,
        0.275,
        0.30000000000000004,
        0.325,
        0.35000000000000003,
        0.375,
        0.4,
        0.42500000000000004,
        0.45,
        0.47500000000000003,
        0.5
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.02499999999999912,
          0.011874998494469999,
          2.4088534957686103e-06
        ],
        [
          0.05000000000001861,
          0.02249995572930646,
          1.7708254971674786e-05
        ],
        [
          0.0750000000000028,
          0.03187469348827354,
          5.449097385570348e-05
        ],
        [
          0.09999999999994268,
          0.039998833415185384,
          0.00011665851247463083
        ],
        [
          0.12500000000009553,
          0.04687182162282677,
          0.0002034161130074001
        ],
        [
          0.15000000000001829,
          0.052493041475697985,
          0.0003092677480598664
        ],
        [
          0.17500000000002278,
          0.05686201452436794,
          0.00042401552615809233
        ],
        [
          0.200000000000024,
          0.05997868919048728,
          0.0005327702376428899
        ],
        [
          0.22500000000002207,
          0.06184381591049863,
          0.0006159820147482801
        ],
        [
          0.2500000000000255,
          0.062459406112254034,
          0.0006495022037711951
        ],
        [
          0.2750000000000186,
          0.061829270360795906,
          0.0006046894437758281
        ],
        [
          0.3000000000000276,
          0.05995962829749247,
          0.0004485744721662618
        ],
        [
          0.32500000000000345,
          0.05685977952848708,
          0.00014409913830970946
        ],
        [
          0.3500000000000315,
          0.05254282045324163,
          -0.0003495547204416633
        ],
        [
          0.3750000000000259,
          0.04702638727773556,
          -0.0010765317529120649
        ],
        [
          0.400000000000029,
          0.04033340036581266,
          -0.002083752286436655
        ],
        [
          0.4250000000000292,
          0.0324927799949074,
          -0.003420235266034577
        ],
        [
          0.450000000000025,
          0.023540098982021144,
          -0.005136291269338634
        ],
        [
          0.47500000000003173,
          0.013518134114262587,
          -0.007282588872199297
        ],
        [
          0.5000000000000298,
          0.0024772765130304133,
          -0.009909106052216751
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.025,
          0.011874998494466564,
          2.408853497278337e-06
        ],
        [
          0.05,
          0.022499955729362562,
          1.770825497621776e-05
        ],
        [
          0.07500000000000001,
          0.031874693488272036,
          5.4490973860780316e-05
        ],
        [
          0.1,
          0.03999883341487435,
          0.00011665851256623084
        ],
        [
          0.125,
          0.0468718216232338,
          0.00020341611303702033
        ],
        [
          0.15000000000000002,
          0.0524930414756685,
          0.00030926774806672256
        ],
        [
          0.17500000000000002,
          0.05686201452451078,
          0.00042401552617856423
        ],
        [
          0.2,
          0.059978689190494316,
          0.0005327702376419662
        ],
        [
          0.225,
          0.0618438159105032,
          0.0006159820147517226
        ],
        [
          0.25,
          0.06245940611226437,
          0.0006495022037699899
        ],
        [
          0.275,
          0.06182927036081441,
          0.0006046894437763891
        ],
        [
          0.30000000000000004,
          0.059959628297505146,
          0.00044857447216498157
        ],
        [
          0.325,
          0.05685977952851588,
          0.0001440991383111519
        ],
        [
          0.35000000000000003,
          0.05254282045325446,
          -0.0003495547204446141
        ],
        [
          0.375,
          0.04702638727775328,
          -0.001076531752912203
        ],
        [
          0.4,
          0.04033340036583023,
          -0.00208375228643897
        ],
        [
          0.42500000000000004,
          0.032492779994927404,
          -0.0034202352660341437
        ],
        [
          0.45,
          0.02354009898204109,
          -0.0051362912693387296
        ],
        [
          0.47500000000000003,
          0.013518134114290226,
          -0.007282588872200514
        ],
        [
          0.5,
          0.0024772765130535914,
          -0.009909106052214366
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.15000000000000008,
          0.0,
          0.0
        ],
        [
          0.17500000000000002,
          0.0,
          0.0
        ],
        [
          0.19999999999999993,
          0.0,
          0.0
        ],
        [
          0.22499999999999984,
          0.0,
          0.0
        ],
        [
          0.24999999999999972,
          0.0,
          0.0
        ],
        [
          0.2749999999999997,
          0.0,
          0.0
        ],
        [
          0.29999999999999977,
          0.0,
          0.0
        ],
        [
          0.32499999999999984,
          0.0,
          0.0
        ],
        [
          0.35,
          0.0,
          0.0
        ],
        [
          0.37500000000000006,
          0.0,
          0.0
        ],
        [
          0.4000000000000002,
          0.0,
          0.0
        ],
        [
          0.4250000000000002,
          0.0,
          0.0
        ],
        [
          0.4500000000000001,
          0.0,
          0.0
        ],
        [
          0.47500000000000014,
          0.0,
          0.0
        ],
        [
          0.5000000000000002,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -0.00990910605221734
        ],
        [
          -0.00990910605221734,
          1.062598190382769
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.35,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 1.4872825193634753e-13,
      "endpoint_represented_error": 1.3378187446733136e-14,
      "f1_max_error": 1.942890293094024e-16,
      "gap": -0.001729423432624526,
      "reference": {
        "gap_decimal": "-0.0017294234326246724605448343351487359886110567041644",
        "gap_float": -0.0017294234326246725,
        "leading_magnitude": 0.0017507291666666667,
        "ratio": 0.9878303655141819,
        "lower": 0.9706497947951297,
        "upper": 0.9925802780018723,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9878303655140982,
        "relative_error": 8.475896125541429e-14,
        "band_width": 0.021930483206742624,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999847,
            -0.35000000000002907,
            -2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.35,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.35,
            -0.0
          ],
          "tolerance": [
            4.049999999999924e-06,
            1.8000000000001454e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000001528
        },
        {
          "theta": [
            0.105,
            0.043147825,
            0.006999999999999999
          ],
          "fd": [
            -0.9651882122916078,
            -0.1399673891782788,
            -0.0015431404656873757
          ],
          "gradient": [
            -0.9651882122915156,
            -0.1399673891782933,
            -0.0015431404656906834
          ],
          "mutant": [
            -1.0002035688930158,
            -0.1399673891782933,
            -0.0015431404656906834
          ],
          "tolerance": [
            4.87594106145804e-06,
            7.498369458913941e-07,
            5.7715702328436876e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.035015356601407976
        }
      ],
      "nfev": 170,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.017499999999999998,
        0.034999999999999996,
        0.05249999999999999,
        0.06999999999999999,
        0.0875,
        0.10499999999999998,
        0.12249999999999998,
        0.13999999999999999,
        0.15749999999999997,
        0.175,
        0.19249999999999998,
        0.20999999999999996,
        0.22749999999999998,
        0.24499999999999997,
        0.26249999999999996,
        0.27999999999999997,
        0.2975,
        0.31499999999999995,
        0.33249999999999996,
        0.35
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999828,
          0.005818749822876612,
          5.783658461485136e-07
        ],
        [
          0.03499999999999484,
          0.011024994791612619,
          4.251766309352516e-06
        ],
        [
          0.05250000000001067,
          0.015618713938539336,
          1.3083504249828368e-05
        ],
        [
          0.07000000000000096,
          0.01959986274514371,
          2.8011196565985555e-05
        ],
        [
          0.08749999999999007,
          0.02296837601923845,
          4.8846486178320163e-05
        ],
        [
          0.10500000000001233,
          0.02572418112072409,
          7.427475269430069e-05
        ],
        [
          0.12250000000001184,
          0.027867221537216262,
          0.0001018550759937174
        ],
        [
          0.14000000000001,
          0.029397490791528137,
          0.00012802084072515362
        ],
        [
          0.15750000000001407,
          0.030315076653340458,
          0.0001480815012022827
        ],
        [
          0.1749999999999961,
          0.030620215573803497,
          0.00015622615664600306
        ],
        [
          0.1925000000000123,
          0.03031335721452274,
          0.00014552971425513202
        ],
        [
          0.21000000000001878,
          0.02939523885203268,
          0.0001079625395533847
        ],
        [
          0.2275000000000002,
          0.027866969346516012,
          3.440460714495361e-05
        ],
        [
          0.24500000000001487,
          0.02573012221737158,
          -8.533473343175866e-05
        ],
        [
          0.26250000000001833,
          0.022986837213725166,
          -0.0002624901762831468
        ],
        [
          0.2800000000000058,
          0.019639929574586795,
          -0.000509305798477543
        ],
        [
          0.297500000000018,
          0.015693005949064927,
          -0.0008389910211459293
        ],
        [
          0.31499999999999717,
          0.011150585698214411,
          -0.001265665892947551
        ],
        [
          0.33250000000001323,
          0.006018226026977498,
          -0.0018042944382151388
        ],
        [
          0.35000000000001336,
          0.00030264910070139546,
          -0.0024706049037492286
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999998,
          0.005818749822875458,
          5.783658468277519e-07
        ],
        [
          0.034999999999999996,
          0.011024994791586262,
          4.251766316184058e-06
        ],
        [
          0.05249999999999999,
          0.015618713938591398,
          1.3083504253495674e-05
        ],
        [
          0.06999999999999999,
          0.019599862745136802,
          2.801119657002701e-05
        ],
        [
          0.0875,
          0.022968376019089923,
          4.884648621365364e-05
        ],
        [
          0.10499999999999998,
          0.025724181120851192,
          7.427475272593093e-05
        ],
        [
          0.12249999999999998,
          0.027867221537265795,
          0.00010185507599818544
        ],
        [
          0.13999999999999999,
          0.02939749079152175,
          0.00012802084072685438
        ],
        [
          0.15749999999999997,
          0.030315076653260383,
          0.00014808150121898455
        ],
        [
          0.175,
          0.030620215573952225,
          0.00015622615666194682
        ],
        [
          0.19249999999999998,
          0.030313357214526156,
          0.0001455297142543798
        ],
        [
          0.20999999999999996,
          0.02939523885200564,
          0.00010796253955458486
        ],
        [
          0.22749999999999998,
          0.027866969346551255,
          3.4404607148763934e-05
        ],
        [
          0.24499999999999997,
          0.02573012221737431,
          -8.533473343294307e-05
        ],
        [
          0.26249999999999996,
          0.02298683721370965,
          -0.00026249017628514007
        ],
        [
          0.27999999999999997,
          0.019639929574600586,
          -0.0005093057984768856
        ],
        [
          0.2975,
          0.015693005949065548,
          -0.000838991021148801
        ],
        [
          0.31499999999999995,
          0.01115058569822766,
          -0.0012656658929468554
        ],
        [
          0.33249999999999996,
          0.006018226026984972,
          -0.0018042944382155473
        ],
        [
          0.35,
          0.00030264910070931756,
          -0.0024706049037495313
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.14000000000000004,
          0.0,
          0.0
        ],
        [
          0.1575,
          0.0,
          0.0
        ],
        [
          0.175,
          0.0,
          0.0
        ],
        [
          0.1924999999999999,
          0.0,
          0.0
        ],
        [
          0.20999999999999983,
          0.0,
          0.0
        ],
        [
          0.2274999999999998,
          0.0,
          0.0
        ],
        [
          0.24499999999999977,
          0.0,
          0.0
        ],
        [
          0.26249999999999984,
          0.0,
          0.0
        ],
        [
          0.2799999999999999,
          0.0,
          0.0
        ],
        [
          0.2975,
          0.0,
          0.0
        ],
        [
          0.31500000000000006,
          0.0,
          0.0
        ],
        [
          0.33250000000000013,
          0.0,
          0.0
        ],
        [
          0.35000000000000014,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -0.001729423432624526
        ],
        [
          -0.001729423432624526,
          1.0150092409054117
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.25,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 1.6424882287591203e-13,
      "endpoint_represented_error": 9.270362255620057e-15,
      "f1_max_error": 1.1102230246251565e-16,
      "gap": -0.00032447982833488074,
      "reference": {
        "gap_decimal": "-0.00032447982833536455861232897301604071867423764987417",
        "gap_float": -0.00032447982833536457,
        "leading_magnitude": 0.0003255208333333333,
        "ratio": 0.9968020326462399,
        "lower": 0.9922330391073294,
        "upper": 0.9980525784828885,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9968020326447536,
        "relative_error": 1.4910794977726662e-12,
        "band_width": 0.005819539375559124,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999862,
            -0.2500000000000115,
            2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.25,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.25,
            -0.0
          ],
          "tolerance": [
            4.049999999999932e-06,
            1.3000000000000574e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000001383
        },
        {
          "theta": [
            0.075,
            0.025596875,
            0.005
          ],
          "fd": [
            -0.9750718492840664,
            -0.09999393580162792,
            -0.000562465888899466
          ],
          "gradient": [
            -0.9750718492840743,
            -0.09999393580161696,
            -0.0005624658888840954
          ],
          "mutant": [
            -1.0000747054366637,
            -0.09999393580161696,
            -0.0005624658888840954
          ],
          "tolerance": [
            4.9253592464203325e-06,
            5.499696790081396e-07,
            5.2812329444497327e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.02500285615259723
        }
      ],
      "nfev": 128,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.0125,
        0.025,
        0.037500000000000006,
        0.05,
        0.0625,
        0.07500000000000001,
        0.08750000000000001,
        0.1,
        0.1125,
        0.125,
        0.1375,
        0.15000000000000002,
        0.1625,
        0.17500000000000002,
        0.1875,
        0.2,
        0.21250000000000002,
        0.225,
        0.23750000000000002,
        0.25
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.012499999999999957,
          0.0029687499764764202,
          1.5055338263588343e-07
        ],
        [
          0.024999999999999696,
          0.00562499930827128,
          1.1067705261947614e-06
        ],
        [
          0.037499999999997875,
          0.007968745210672906,
          3.405756972489918e-06
        ],
        [
          0.05000000000000479,
          0.009999981770872874,
          7.291634809183119e-06
        ],
        [
          0.06250000000000071,
          0.01171870032999181,
          1.2715523120235609e-05
        ],
        [
          0.07500000000000098,
          0.01312489123771599,
          1.9335518384242016e-05
        ],
        [
          0.08750000000000054,
          0.014218546981678123,
          2.6516691969960987e-05
        ],
        [
          0.10000000000000106,
          0.014999666688625521,
          3.3331131109264684e-05
        ],
        [
          0.11250000000000351,
          0.015468261999447147,
          3.8558058313779294e-05
        ],
        [
          0.1250000000000066,
          0.01562436431135558,
          4.068407386369466e-05
        ],
        [
          0.13750000000001128,
          0.015468033385591736,
          3.790357413488313e-05
        ],
        [
          0.1500000000000274,
          0.014999367313484953,
          2.8119407944245143e-05
        ],
        [
          0.16249999999997555,
          0.014218513826540423,
          8.943841398262308e-06
        ],
        [
          0.17499999999998406,
          0.013125682940117123,
          -2.2300089699424138e-05
        ],
        [
          0.18750000000000955,
          0.011721160901455351,
          -6.857675255544578e-05
        ],
        [
          0.20000000000001578,
          0.010005325420831063,
          -0.0001331355202837678
        ],
        [
          0.21250000000000316,
          0.00797866214469263,
          -0.00021950770274855105
        ],
        [
          0.22500000000000256,
          0.005641782324006553,
          -0.000331502696753806
        ],
        [
          0.23750000000000926,
          0.0029954416203087156,
          -0.00047320324099301304
        ],
        [
          0.25000000000000927,
          4.055997853804824e-05,
          -0.0006489596566697374
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.0125,
          0.002968749976476034,
          1.5055338280186772e-07
        ],
        [
          0.025,
          0.0056249993082684215,
          1.1067705272493886e-06
        ],
        [
          0.037500000000000006,
          0.00796874521065425,
          3.4057569778574012e-06
        ],
        [
          0.05,
          0.00999998177091297,
          7.291634812289483e-06
        ],
        [
          0.0625,
          0.011718700329987806,
          1.2715523121762662e-05
        ],
        [
          0.07500000000000001,
          0.013124891237709074,
          1.933551838715656e-05
        ],
        [
          0.08750000000000001,
          0.014218546981576931,
          2.651669199239393e-05
        ],
        [
          0.1,
          0.014999666688688731,
          3.3331131126879086e-05
        ],
        [
          0.1125,
          0.015468261999574313,
          3.855805832600407e-05
        ],
        [
          0.125,
          0.015624364311345841,
          4.0684073866154416e-05
        ],
        [
          0.1375,
          0.015468033385551382,
          3.790357414178159e-05
        ],
        [
          0.15000000000000002,
          0.014999367313320704,
          2.811940796869084e-05
        ],
        [
          0.1625,
          0.0142185138266873,
          8.943841427615018e-06
        ],
        [
          0.17500000000000002,
          0.013125682940246523,
          -2.230008968246465e-05
        ],
        [
          0.1875,
          0.01172116090145706,
          -6.857675255636407e-05
        ],
        [
          0.2,
          0.01000532542081137,
          -0.00013313552028430532
        ],
        [
          0.21250000000000002,
          0.00797866214470211,
          -0.00021950770274578528
        ],
        [
          0.225,
          0.005641782324023092,
          -0.0003315026967524549
        ],
        [
          0.23750000000000002,
          0.002995441620312316,
          -0.000473203240994035
        ],
        [
          0.25,
          4.0559978541920564e-05,
          -0.000648959656670729
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.012500000000000006,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.03750000000000002,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.06249999999999996,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.08749999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.11250000000000003,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.13750000000000007,
          0.0,
          0.0
        ],
        [
          0.15000000000000005,
          0.0,
          0.0
        ],
        [
          0.16249999999999998,
          0.0,
          0.0
        ],
        [
          0.17499999999999996,
          0.0,
          0.0
        ],
        [
          0.18749999999999992,
          0.0,
          0.0
        ],
        [
          0.19999999999999996,
          0.0,
          0.0
        ],
        [
          0.21250000000000002,
          0.0,
          0.0
        ],
        [
          0.22500000000000006,
          0.0,
          0.0
        ],
        [
          0.2375000000000001,
          0.0,
          0.0
        ],
        [
          0.2500000000000001,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -0.00032447982833488074
        ],
        [
          -0.00032447982833488074,
          1.0039063552871597
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.175,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 9.49301401376168e-14,
      "endpoint_represented_error": 3.6914915568786455e-15,
      "f1_max_error": 8.326672684688674e-17,
      "gap": -5.46681710541159e-05,
      "reference": {
        "gap_decimal": "-0.000054668171054270620618332681103499819414056545757947",
        "gap_float": -5.466817105427062e-05,
        "leading_magnitude": 5.4710286458333335e-05,
        "ratio": 0.9992302104999069,
        "lower": 0.9981268543703178,
        "upper": 0.9995313842944565,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9992302104970788,
        "relative_error": 2.8302104001917724e-12,
        "band_width": 0.0014045299241387532,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999919,
            -0.17500000000001453,
            -1.4456028966473391e-15
          ],
          "gradient": [
            -0.7999999999999998,
            -0.175,
            -0.0
          ],
          "mutant": [
            -0.9999999999999999,
            -0.175,
            -0.0
          ],
          "tolerance": [
            4.04999999999996e-06,
            9.250000000000727e-07,
            5.0000000000007224e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000000795
        },
        {
          "theta": [
            0.0525,
            0.015171603124999999,
            0.0034999999999999996
          ],
          "fd": [
            -0.9825252104324246,
            -0.06999898075766252,
            -0.00019293469070054875
          ],
          "gradient": [
            -0.9825252104323464,
            -0.06999898075764333,
            -0.00019293469071325438
          ],
          "mutant": [
            -1.0000256905032971,
            -0.06999898075764333,
            -0.00019293469071325438
          ],
          "tolerance": [
            4.9626260521621236e-06,
            3.999949037883126e-07,
            5.096467345350274e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.01750048007087257
        }
      ],
      "nfev": 104,
      "f1_nfev": 101,
      "times": [
        0.0,
        0.008749999999999999,
        0.017499999999999998,
        0.026249999999999996,
        0.034999999999999996,
        0.04375,
        0.05249999999999999,
        0.06124999999999999,
        0.06999999999999999,
        0.07874999999999999,
        0.0875,
        0.09624999999999999,
        0.10499999999999998,
        0.11374999999999999,
        0.12249999999999998,
        0.13124999999999998,
        0.13999999999999999,
        0.14875,
        0.15749999999999997,
        0.16624999999999998,
        0.175
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.00875000000000002,
          0.0014546874972324272,
          3.6147867687793964e-08
        ],
        [
          0.017499999999999988,
          0.002756249918619084,
          2.657356590479089e-07
        ],
        [
          0.02624999999999974,
          0.003904686936542457,
          8.177231139315354e-07
        ],
        [
          0.034999999999999074,
          0.0048999978553758835,
          1.7507273260311145e-06
        ],
        [
          0.04375000000000064,
          0.0057421816563130645,
          3.0530216256443484e-06
        ],
        [
          0.052500000000001705,
          0.006431237203987233,
          4.642534430001667e-06
        ],
        [
          0.061250000000000665,
          0.006967163614370016,
          6.366849116945064e-06
        ],
        [
          0.07000000000000063,
          0.007349960784288997,
          8.003206372173456e-06
        ],
        [
          0.07875000000000212,
          0.0075796300827964845,
          9.258511079569844e-06
        ],
        [
          0.08750000000000283,
          0.007656175203491636,
          9.769346314417043e-06
        ],
        [
          0.09624999999999799,
          0.007579603178483133,
          9.101997457260854e-06
        ],
        [
          0.10499999999999647,
          0.007349925553707685,
          6.752490052659326e-06
        ],
        [
          0.11375000000000235,
          0.006967159724419502,
          2.1466455580933458e-06
        ],
        [
          0.12250000000000268,
          0.006431330431107184,
          -5.359840533087653e-06
        ],
        [
          0.1312500000000068,
          0.005742471416047097,
          -1.6481292895859774e-05
        ],
        [
          0.14000000000001228,
          0.004900627237641368,
          -3.200191745598043e-05
        ],
        [
          0.1487499999999966,
          0.003905855243105264,
          -5.277562312149183e-05
        ],
        [
          0.1574999999999817,
          0.0027582276979719227,
          -7.972579761775324e-05
        ],
        [
          0.16625000000000362,
          0.0014578340699061667,
          -0.00011384503028380798
        ],
        [
          0.17500000000000368,
          4.78346496624797e-06,
          -0.00015619477444032785
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0014546874972324285,
          3.61478676878037e-08
        ],
        [
          0.017499999999999998,
          0.002756249918618454,
          2.657356594381986e-07
        ],
        [
          0.026249999999999996,
          0.0039046869365376652,
          8.177231153685164e-07
        ],
        [
          0.034999999999999996,
          0.004899997855359019,
          1.7507273303181361e-06
        ],
        [
          0.04375,
          0.005742181656325788,
          3.0530216285421014e-06
        ],
        [
          0.05249999999999999,
          0.00643123720401447,
          4.6425344322611966e-06
        ],
        [
          0.06124999999999999,
          0.006967163614367605,
          6.366849117839532e-06
        ],
        [
          0.06999999999999999,
          0.007349960784288772,
          8.0032063728696e-06
        ],
        [
          0.07874999999999999,
          0.007579630082764837,
          9.258511086773963e-06
        ],
        [
          0.0875,
          0.007656175203442187,
          9.769346326449131e-06
        ],
        [
          0.09624999999999999,
          0.0075796031785265935,
          9.101997466613883e-06
        ],
        [
          0.10499999999999998,
          0.0073499255537970735,
          6.752490061349876e-06
        ],
        [
          0.11374999999999999,
          0.006967159724418958,
          2.146645558111157e-06
        ],
        [
          0.12249999999999998,
          0.006431330431106994,
          -5.359840532717074e-06
        ],
        [
          0.13124999999999998,
          0.0057424714160220856,
          -1.6481292892013198e-05
        ],
        [
          0.13999999999999999,
          0.004900627237581966,
          -3.2001917447219934e-05
        ],
        [
          0.14875,
          0.0039058552431232548,
          -5.277562311161034e-05
        ],
        [
          0.15749999999999997,
          0.002758227698066853,
          -7.972579760546144e-05
        ],
        [
          0.16624999999999998,
          0.001457834069907341,
          -0.00011384503028421741
        ],
        [
          0.175,
          4.783464967248678e-06,
          -0.0001561947744407732
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.026249999999999968,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.04375000000000001,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06124999999999996,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.0787499999999999,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.09624999999999993,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.11375000000000002,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.13125000000000003,
          0.0,
          0.0
        ],
        [
          0.14,
          0.0,
          0.0
        ],
        [
          0.14875,
          0.0,
          0.0
        ],
        [
          0.15749999999999997,
          0.0,
          0.0
        ],
        [
          0.16625000000000004,
          0.0,
          0.0
        ],
        [
          0.17500000000000007,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -5.46681710541159e-05
        ],
        [
          -5.46681710541159e-05,
          1.000937893613609
        ]
      ]
    },
    {
      "k": 3,
      "a": 0.5,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 2.0181842308453213e-12,
      "endpoint_represented_error": 1.8551826741486366e-13,
      "f1_max_error": 3.3306690738754696e-16,
      "gap": -0.003473727522475667,
      "reference": {
        "gap_decimal": "-0.003473727522499958050727512653600788441428750929232",
        "gap_float": -0.003473727522499958,
        "leading_magnitude": 0.003515625,
        "ratio": 0.9880824952888769,
        "lower": 0.9694674556213018,
        "upper": 0.9922778767136676,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9880824952819676,
        "relative_error": 6.992747414959208e-12,
        "band_width": 0.022810421092365862,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.8000000000000599,
            -0.500000000000023,
            5.7824115865893565e-15
          ],
          "gradient": [
            -0.8,
            -0.5,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.5,
            -0.0
          ],
          "tolerance": [
            4.0500000000003e-06,
            2.550000000000115e-06,
            5.000000000002891e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.19999999999994011
        },
        {
          "theta": [
            0.15,
            0.07746625,
            0.01
          ],
          "fd": [
            -0.9501309648187137,
            -0.19999550077140954,
            -0.0006749848151706612
          ],
          "gradient": [
            -0.9501309648186121,
            -0.1999955007714473,
            -0.0006749848151036345
          ],
          "mutant": [
            -1.0001345527420538,
            -0.1999955007714473,
            -0.0006749848151036345
          ],
          "tolerance": [
            4.800654824093569e-06,
            1.0499775038570478e-06,
            5.3374924075853305e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.05000358792334003
        }
      ],
      "nfev": 224,
      "f1_nfev": 113,
      "times": [
        0.0,
        0.025,
        0.05,
        0.07500000000000001,
        0.1,
        0.125,
        0.15000000000000002,
        0.17500000000000002,
        0.2,
        0.225,
        0.25,
        0.275,
        0.30000000000000004,
        0.325,
        0.35000000000000003,
        0.375,
        0.4,
        0.42500000000000004,
        0.45,
        0.47500000000000003,
        0.5
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.025000000000001694,
          0.011874999999294998,
          4.492187502306157e-08
        ],
        [
          0.04999999999999929,
          0.022499999917942173,
          6.562499928730466e-07
        ],
        [
          0.07499999999997839,
          0.031874998731884145,
          3.0058590043730306e-06
        ],
        [
          0.09999999999986281,
          0.039999991499889406,
          8.499994152844856e-06
        ],
        [
          0.12500000000015576,
          0.046874964236994984,
          1.8310499243569055e-05
        ],
        [
          0.1499999999999751,
          0.052499888942255685,
          3.2905997052548025e-05
        ],
        [
          0.17499999999953367,
          0.05687472354742499,
          5.158299858225791e-05
        ],
        [
          0.19999999999907855,
          0.059999424023849134,
          7.19969976969016e-05
        ],
        [
          0.225000000001914,
          0.06187397832906351,
          8.969384178440497e-05
        ],
        [
          0.25000000000014744,
          0.06249847434116351,
          9.76421642740496e-05
        ],
        [
          0.27500000000011904,
          0.06187321628187559,
          8.576856304844498e-05
        ],
        [
          0.3000000000001766,
          0.05999890653628788,
          4.049865467590687e-05
        ],
        [
          0.3250000000001524,
          0.056876911756625355,
          -5.569067975863611e-05
        ],
        [
          0.3500000000001815,
          0.05250963398766006,
          -0.0002246994219335538
        ],
        [
          0.37500000000017747,
          0.04690100860752978,
          -0.0004932002620855364
        ],
        [
          0.4000000000001833,
          0.040057150976794416,
          -0.0008929840135391981
        ],
        [
          0.4250000000001782,
          0.03198717220533481,
          -0.0014612296250036492
        ],
        [
          0.45000000000018897,
          0.02270418066504694,
          -0.002240665735215779
        ],
        [
          0.4750000000001852,
          0.012226478919327922,
          -0.0032795816946063036
        ],
        [
          0.5000000000001855,
          0.0005789545869719272,
          -0.004631636696630786
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.025,
          0.011874999999298096,
          4.492187499234895e-08
        ],
        [
          0.05,
          0.022499999917968753,
          6.56249992875533e-07
        ],
        [
          0.07500000000000001,
          0.031874998731903234,
          3.005859005122651e-06
        ],
        [
          0.1,
          0.03999999150000585,
          8.499994159095624e-06
        ],
        [
          0.125,
          0.04687496423730615,
          1.8310499250696346e-05
        ],
        [
          0.15000000000000002,
          0.05249988894225992,
          3.2905997062478876e-05
        ],
        [
          0.17500000000000002,
          0.05687472354736646,
          5.158299867730117e-05
        ],
        [
          0.2,
          0.059999424024016236,
          7.199699797008148e-05
        ],
        [
          0.225,
          0.06187397833108169,
          8.969384193695464e-05
        ],
        [
          0.25,
          0.0624984743411838,
          9.764216423675379e-05
        ],
        [
          0.275,
          0.06187321628191518,
          8.576856305675788e-05
        ],
        [
          0.30000000000000004,
          0.059998906536324934,
          4.04986546320775e-05
        ],
        [
          0.325,
          0.05687691175661687,
          -5.569067978144842e-05
        ],
        [
          0.35000000000000003,
          0.052509633987717325,
          -0.00022469942197856732
        ],
        [
          0.375,
          0.046901008607572806,
          -0.0004932002621213623
        ],
        [
          0.4,
          0.040057150976869266,
          -0.0008929840135823548
        ],
        [
          0.42500000000000004,
          0.031987172205434615,
          -0.001461229625038934
        ],
        [
          0.45,
          0.022704180665125223,
          -0.0022406657352562575
        ],
        [
          0.47500000000000003,
          0.012226478919430732,
          -0.003279581694644669
        ],
        [
          0.5,
          0.0005789545870833264,
          -0.004631636696666611
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.15000000000000008,
          0.0,
          0.0
        ],
        [
          0.17500000000000002,
          0.0,
          0.0
        ],
        [
          0.19999999999999993,
          0.0,
          0.0
        ],
        [
          0.22499999999999984,
          0.0,
          0.0
        ],
        [
          0.24999999999999972,
          0.0,
          0.0
        ],
        [
          0.2749999999999997,
          0.0,
          0.0
        ],
        [
          0.29999999999999977,
          0.0,
          0.0
        ],
        [
          0.32499999999999984,
          0.0,
          0.0
        ],
        [
          0.35,
          0.0,
          0.0
        ],
        [
          0.37500000000000006,
          0.0,
          0.0
        ],
        [
          0.4000000000000002,
          0.0,
          0.0
        ],
        [
          0.4250000000000002,
          0.0,
          0.0
        ],
        [
          0.4500000000000001,
          0.0,
          0.0
        ],
        [
          0.47500000000000014,
          0.0,
          0.0
        ],
        [
          0.5000000000000002,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -0.003473727522475667
        ],
        [
          -0.003473727522475667,
          1.0156370667829353
        ]
      ]
    },
    {
      "k": 3,
      "a": 0.35,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 9.683399915250135e-13,
      "endpoint_represented_error": 6.600275881396556e-14,
      "f1_max_error": 1.942890293094024e-16,
      "gap": -0.0002891162036032066,
      "reference": {
        "gap_decimal": "-0.00028911620360948798416202929309909518074982717669586",
        "gap_float": -0.000289116203609488,
        "leading_magnitude": 0.0002895268359375,
        "ratio": 0.9985817123767392,
        "lower": 0.9963335816208746,
        "upper": 0.9990821324570875,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9985817123550437,
        "relative_error": 2.1726328818970004e-11,
        "band_width": 0.0027485508362129485,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999934,
            -0.35000000000002907,
            -2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.35,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.35,
            -0.0
          ],
          "tolerance": [
            4.049999999999968e-06,
            1.8000000000001454e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000000662
        },
        {
          "theta": [
            0.105,
            0.043216896625,
            0.006999999999999999
          ],
          "fd": [
            -0.9650320923151993,
            -0.13999962946419434,
            -0.00016206707103075255
          ],
          "gradient": [
            -0.965032092315182,
            -0.13999962946421732,
            -0.00016206707105851455
          ],
          "mutant": [
            -1.000032387805075,
            -0.13999962946421732,
            -0.00016206707105851455
          ],
          "tolerance": [
            4.875160461575997e-06,
            7.499981473209717e-07,
            5.081033535515376e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.03500029548987571
        }
      ],
      "nfev": 155,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.017499999999999998,
        0.034999999999999996,
        0.05249999999999999,
        0.06999999999999999,
        0.0875,
        0.10499999999999998,
        0.12249999999999998,
        0.13999999999999999,
        0.15749999999999997,
        0.175,
        0.19249999999999998,
        0.20999999999999996,
        0.22749999999999998,
        0.24499999999999997,
        0.26249999999999996,
        0.27999999999999997,
        0.2975,
        0.31499999999999995,
        0.33249999999999996,
        0.35
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017500000000000092,
          0.005818749999958476,
          7.550019537328829e-09
        ],
        [
          0.0350000000000023,
          0.011024999995257839,
          1.1029593741506819e-07
        ],
        [
          0.05249999999999859,
          0.015618749926872778,
          5.051947777341643e-07
        ],
        [
          0.06999999999999762,
          0.019599999509989172,
          1.4285948843593995e-06
        ],
        [
          0.08749999999998308,
          0.02296874793833628,
          3.0774526707518847e-06
        ],
        [
          0.10499999999997982,
          0.025724993597661526,
          5.530548433989626e-06
        ],
        [
          0.1225000000000547,
          0.027868734062722028,
          8.66970076184514e-06
        ],
        [
          0.1399999999999209,
          0.02939996679490092,
          1.2100980628129744e-05
        ],
        [
          0.15749999999973796,
          0.03031869109861569,
          1.5075930958638697e-05
        ],
        [
          0.17499999999952273,
          0.03062491203762327,
          1.641280726932556e-05
        ],
        [
          0.19250000000074663,
          0.030318647151615148,
          1.4417872584668623e-05
        ],
        [
          0.21000000000005523,
          0.029399936962144595,
          6.806808469140105e-06
        ],
        [
          0.22750000000002468,
          0.027868860370510708,
          -9.373651630474018e-06
        ],
        [
          0.24499999999995145,
          0.025725556240102025,
          -3.7823698179395096e-05
        ],
        [
          0.2625000000002097,
          0.022970252520544354,
          -8.306777620202905e-05
        ],
        [
          0.28000000000005965,
          0.01960330445429556,
          -0.00015053089947764543
        ],
        [
          0.2975000000000414,
          0.015625243481867238,
          -0.0002466134276187309
        ],
        [
          0.31500000000008815,
          0.011036838587474156,
          -0.00037876359532753776
        ],
        [
          0.3325000000000661,
          0.005839171876105229,
          -0.000555546848862996
        ],
        [
          0.350000000000066,
          3.37302237336818e-05,
          -0.0007867107581036669
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999998,
          0.005818749999959535,
          7.55001953109871e-09
        ],
        [
          0.034999999999999996,
          0.01102499999527106,
          1.1029593735912598e-07
        ],
        [
          0.05249999999999999,
          0.015618749926896734,
          5.05194777842565e-07
        ],
        [
          0.06999999999999999,
          0.01959999950999195,
          1.428594884506153e-06
        ],
        [
          0.0875,
          0.022968747938347134,
          3.0774526715906057e-06
        ],
        [
          0.10499999999999998,
          0.02572499359769886,
          5.530548436058458e-06
        ],
        [
          0.12249999999999998,
          0.0278687340627871,
          8.669700763048281e-06
        ],
        [
          0.13999999999999999,
          0.029399966794909128,
          1.2100980637409413e-05
        ],
        [
          0.15749999999999997,
          0.03031869109857311,
          1.5075931007268153e-05
        ],
        [
          0.175,
          0.030624912037610495,
          1.641280737044735e-05
        ],
        [
          0.19249999999999998,
          0.030318647152583488,
          1.4417872654108805e-05
        ],
        [
          0.20999999999999996,
          0.029399936962146888,
          6.806808456036718e-06
        ],
        [
          0.22749999999999998,
          0.027868860370500546,
          -9.37365163343632e-06
        ],
        [
          0.24499999999999997,
          0.025725556240032865,
          -3.782369814395474e-05
        ],
        [
          0.26249999999999996,
          0.022970252520849912,
          -8.306777617456627e-05
        ],
        [
          0.27999999999999997,
          0.019603304454305668,
          -0.00015053089949294964
        ],
        [
          0.2975,
          0.015625243481829212,
          -0.00024661342761701934
        ],
        [
          0.31499999999999995,
          0.011036838587589982,
          -0.0003787635953232068
        ],
        [
          0.33249999999999996,
          0.005839171876123596,
          -0.0005555468488805729
        ],
        [
          0.35,
          3.3730223754440246e-05,
          -0.0007867107581210554
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.14000000000000004,
          0.0,
          0.0
        ],
        [
          0.1575,
          0.0,
          0.0
        ],
        [
          0.175,
          0.0,
          0.0
        ],
        [
          0.1924999999999999,
          0.0,
          0.0
        ],
        [
          0.20999999999999983,
          0.0,
          0.0
        ],
        [
          0.2274999999999998,
          0.0,
          0.0
        ],
        [
          0.24499999999999977,
          0.0,
          0.0
        ],
        [
          0.26249999999999984,
          0.0,
          0.0
        ],
        [
          0.2799999999999999,
          0.0,
          0.0
        ],
        [
          0.2975,
          0.0,
          0.0
        ],
        [
          0.31500000000000006,
          0.0,
          0.0
        ],
        [
          0.33250000000000013,
          0.0,
          0.0
        ],
        [
          0.35000000000000014,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -0.0002891162036032066
        ],
        [
          -0.0002891162036032066,
          1.0018383492131813
        ]
      ]
    },
    {
      "k": 3,
      "a": 0.25,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 3.661394104570448e-13,
      "endpoint_represented_error": 2.4424906541753444e-14,
      "f1_max_error": 1.1102230246251565e-16,
      "gap": -2.7460639833823017e-05,
      "reference": {
        "gap_decimal": "-0.000027460639834980101232826428362476719993138057032227",
        "gap_float": -2.74606398349801e-05,
        "leading_magnitude": 2.74658203125e-05,
        "ratio": 0.9998113845695866,
        "lower": 0.9995118975057444,
        "upper": 0.9998779520346953,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9998113845274584,
        "relative_error": 4.213610033678561e-11,
        "band_width": 0.00036605452895088764,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999992,
            -0.2500000000000115,
            2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.25,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.25,
            -0.0
          ],
          "tolerance": [
            4.049999999999997e-06,
            1.3000000000000574e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000000084
        },
        {
          "theta": [
            0.075,
            0.025622890625000002,
            0.005
          ],
          "fd": [
            -0.975008407730106,
            -0.09999996484925365,
            -4.2187485177711905e-05
          ],
          "gradient": [
            -0.9750084077301433,
            -0.09999996484925151,
            -4.218748517077798e-05
          ],
          "mutant": [
            -1.0000084357617445,
            -0.09999996484925151,
            -4.218748517077798e-05
          ],
          "tolerance": [
            4.925042038650531e-06,
            5.499998242462683e-07,
            5.021093742588856e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.025000028031638477
        }
      ],
      "nfev": 101,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.0125,
        0.025,
        0.037500000000000006,
        0.05,
        0.0625,
        0.07500000000000001,
        0.08750000000000001,
        0.1,
        0.1125,
        0.125,
        0.1375,
        0.15000000000000002,
        0.1625,
        0.17500000000000002,
        0.1875,
        0.2,
        0.21250000000000002,
        0.225,
        0.23750000000000002,
        0.25
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.012499999999999976,
          0.002968749999996983,
          1.4038085943544356e-09
        ],
        [
          0.0249999999999997,
          0.005624999999678545,
          2.0507812498968855e-08
        ],
        [
          0.03749999999999923,
          0.007968749995036835,
          9.393310528819881e-08
        ],
        [
          0.05000000000000118,
          0.009999999966781479,
          2.6562499704149555e-07
        ],
        [
          0.06250000000000157,
          0.011718749860294347,
          5.722045665735813e-07
        ],
        [
          0.07499999999999915,
          0.013124999566176838,
          1.0283201889740501e-06
        ],
        [
          0.08749999999999167,
          0.014218748920082454,
          1.6119990299431396e-06
        ],
        [
          0.09999999999999612,
          0.014999997749990312,
          2.249998533454955e-06
        ],
        [
          0.11250000000001975,
          0.015468746008761159,
          2.8031580411755025e-06
        ],
        [
          0.12499999999998058,
          0.015624994039547025,
          3.051750930264648e-06
        ],
        [
          0.13749999999996476,
          0.015468743030864115,
          2.6808381064175103e-06
        ],
        [
          0.14999999999982885,
          0.014999995728555215,
          1.265624315427938e-06
        ],
        [
          0.1624999999998472,
          0.014218757479984266,
          -1.7431799042095568e-06
        ],
        [
          0.17500000000025012,
          0.013125037697407048,
          -7.0339868601932126e-06
        ],
        [
          0.18750000000011557,
          0.011718851836176165,
          -1.544894418708524e-05
        ],
        [
          0.20000000000000956,
          0.010000223988177669,
          -2.7998522260361794e-05
        ],
        [
          0.21249999999998856,
          0.00796919021310953,
          -4.5876063464987476e-05
        ],
        [
          0.22499999999996725,
          0.005625802723295501,
          -7.047227567910003e-05
        ],
        [
          0.23750000000008803,
          0.0029701350576264527,
          -0.00010338964631254405
        ],
        [
          0.2500000000000244,
          2.2883866499911337e-06,
          -0.0001464567457803608
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.0125,
          0.0029687499999972583,
          1.4038085937462645e-09
        ],
        [
          0.025,
          0.005624999999679566,
          2.0507812496521264e-08
        ],
        [
          0.037500000000000006,
          0.007968749995046497,
          9.393310528814587e-08
        ],
        [
          0.05,
          0.009999999966796878,
          2.6562499714799364e-07
        ],
        [
          0.0625,
          0.011718749860301619,
          5.722045665896252e-07
        ],
        [
          0.07500000000000001,
          0.013124999566177421,
          1.0283201889942415e-06
        ],
        [
          0.08750000000000001,
          0.014218748920086587,
          1.6119990304101978e-06
        ],
        [
          0.1,
          0.014999997750001465,
          2.2499985340920683e-06
        ],
        [
          0.1125,
          0.015468746008784742,
          2.8031580416660053e-06
        ],
        [
          0.125,
          0.015624994039548958,
          3.051750933432698e-06
        ],
        [
          0.1375,
          0.015468743030868117,
          2.680838109470389e-06
        ],
        [
          0.15000000000000002,
          0.014999995728517837,
          1.2656243446899134e-06
        ],
        [
          0.1625,
          0.014218757480012058,
          -1.7431798699050842e-06
        ],
        [
          0.17500000000000002,
          0.013125037697773187,
          -7.0339868341218645e-06
        ],
        [
          0.1875,
          0.011718851836301971,
          -1.5448944180436667e-05
        ],
        [
          0.2,
          0.010000223988178101,
          -2.7998522262865657e-05
        ],
        [
          0.21250000000000002,
          0.007969190213085477,
          -4.587606345741861e-05
        ],
        [
          0.225,
          0.005625802723264948,
          -7.04722756608134e-05
        ],
        [
          0.23750000000000002,
          0.0029701350577811514,
          -0.00010338964629704676
        ],
        [
          0.25,
          2.2883866529150085e-06,
          -0.00014645674578656054
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.012500000000000006,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.03750000000000002,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.06249999999999996,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.08749999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.11250000000000003,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.13750000000000007,
          0.0,
          0.0
        ],
        [
          0.15000000000000005,
          0.0,
          0.0
        ],
        [
          0.16249999999999998,
          0.0,
          0.0
        ],
        [
          0.17499999999999996,
          0.0,
          0.0
        ],
        [
          0.18749999999999992,
          0.0,
          0.0
        ],
        [
          0.19999999999999996,
          0.0,
          0.0
        ],
        [
          0.21250000000000002,
          0.0,
          0.0
        ],
        [
          0.22500000000000006,
          0.0,
          0.0
        ],
        [
          0.2375000000000001,
          0.0,
          0.0
        ],
        [
          0.2500000000000001,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -2.7460639833823017e-05
        ],
        [
          -2.7460639833823017e-05,
          1.000244141379087
        ]
      ]
    },
    {
      "k": 3,
      "a": 0.175,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 1.2735927763796173e-13,
      "endpoint_represented_error": 7.188694084447889e-15,
      "f1_max_error": 8.326672684688674e-17,
      "gap": -2.2618782034213003e-06,
      "reference": {
        "gap_decimal": "-0.0000022618782035435419675414493768979641436259738721197",
        "gap_float": -2.261878203543542e-06,
        "leading_magnitude": 2.261928405761719e-06,
        "ratio": 0.9999778055671219,
        "lower": 0.999942556674139,
        "upper": 0.9999856388591741,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9999778055130787,
        "relative_error": 5.404432350683788e-11,
        "band_width": 4.308218503512595e-05,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.8000000000000006,
            -0.17500000000001453,
            -1.4456028966473391e-15
          ],
          "gradient": [
            -0.7999999999999998,
            -0.175,
            -0.0
          ],
          "mutant": [
            -0.9999999999999999,
            -0.175,
            -0.0
          ],
          "tolerance": [
            4.0500000000000036e-06,
            9.250000000000727e-07,
            5.0000000000007224e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.1999999999999993
        },
        {
          "theta": [
            0.0525,
            0.015180743539062498,
            0.0034999999999999996
          ],
          "fd": [
            -0.9825020234351313,
            -0.06999999710520394,
            -1.0129218335046725e-05
          ],
          "gradient": [
            -0.9825020234351063,
            -0.0699999971051841,
            -1.0129218331111092e-05
          ],
          "mutant": [
            -1.0000020257436302,
            -0.0699999971051841,
            -1.0129218331111092e-05
          ],
          "tolerance": [
            4.962510117175657e-06,
            3.999999855260197e-07,
            5.005064609167523e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.017500002308498908
        }
      ],
      "nfev": 86,
      "f1_nfev": 101,
      "times": [
        0.0,
        0.008749999999999999,
        0.017499999999999998,
        0.026249999999999996,
        0.034999999999999996,
        0.04375,
        0.05249999999999999,
        0.06124999999999999,
        0.06999999999999999,
        0.07874999999999999,
        0.0875,
        0.09624999999999999,
        0.10499999999999998,
        0.11374999999999999,
        0.12249999999999998,
        0.13124999999999998,
        0.13999999999999999,
        0.14875,
        0.15749999999999997,
        0.16624999999999998,
        0.175
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0014546874999998012,
          2.359381103892571e-10
        ],
        [
          0.017499999999999807,
          0.0027562499999812832,
          3.446748047119404e-09
        ],
        [
          0.026249999999999506,
          0.0039046874997118626,
          1.578733703356201e-08
        ],
        [
          0.03499999999999922,
          0.004899999998080578,
          4.464359367833609e-08
        ],
        [
          0.04375000000000061,
          0.00574218749193865,
          9.617042489531882e-08
        ],
        [
          0.052500000000001434,
          0.0064312499749823214,
          1.7282979243589581e-07
        ],
        [
          0.06124999999999972,
          0.006967187437744601,
          2.7092874839174365e-07
        ],
        [
          0.06999999999999873,
          0.007349999870291527,
          3.781574709949148e-07
        ],
        [
          0.0787499999999934,
          0.007579687269910867,
          4.711273025469172e-07
        ],
        [
          0.08749999999998871,
          0.007656249656384919,
          5.12908798900716e-07
        ],
        [
          0.09625000000000555,
          0.007579687098226141,
          4.5056980387680416e-07
        ],
        [
          0.10500000000001722,
          0.007349999753735578,
          2.127135803345042e-07
        ],
        [
          0.1137500000000004,
          0.006967187931217472,
          -2.929829479360515e-07
        ],
        [
          0.12249999999999014,
          0.006431252173252588,
          -1.1822307673161184e-06
        ],
        [
          0.13124999999998035,
          0.0057421933708551,
          -2.5965900249823592e-06
        ],
        [
          0.13999999999993723,
          0.0049000129130869815,
          -4.705930788499027e-06
        ],
        [
          0.14874999999994235,
          0.003904712879059137,
          -7.710893029974424e-06
        ],
        [
          0.1575000000000456,
          0.0027562962794857922,
          -1.184534555193497e-05
        ],
        [
          0.16625000000009885,
          0.001454767355555748,
          -1.7378843301464448e-05
        ],
        [
          0.17500000000000718,
          1.319428950385254e-07,
          -2.4619082486216218e-05
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0014546874999998415,
          2.359381103514886e-10
        ],
        [
          0.017499999999999998,
          0.0027562499999815274,
          3.4467480468062136e-09
        ],
        [
          0.026249999999999996,
          0.0039046874997144395,
          1.578733703256167e-08
        ],
        [
          0.034999999999999996,
          0.004899999998085905,
          4.4643593693606506e-08
        ],
        [
          0.04375,
          0.005742187491946665,
          9.6170424955229e-08
        ],
        [
          0.05249999999999999,
          0.006431249974990987,
          1.728297924797622e-07
        ],
        [
          0.06124999999999999,
          0.006967187437745123,
          2.7092874841752447e-07
        ],
        [
          0.06999999999999999,
          0.007349999870291986,
          3.7815747101419006e-07
        ],
        [
          0.07874999999999999,
          0.007579687269914122,
          4.7112730288014565e-07
        ],
        [
          0.0875,
          0.0076562496563911744,
          5.129087995248904e-07
        ],
        [
          0.09624999999999999,
          0.007579687098242216,
          4.5056980440365495e-07
        ],
        [
          0.10499999999999998,
          0.00734999975375744,
          2.1271358079282458e-07
        ],
        [
          0.11374999999999999,
          0.006967187931217681,
          -2.929829478487113e-07
        ],
        [
          0.12249999999999998,
          0.0064312521732541785,
          -1.1822307666505998e-06
        ],
        [
          0.13124999999999998,
          0.005742193370854541,
          -2.596590022364723e-06
        ],
        [
          0.13999999999999999,
          0.004900012913074057,
          -4.705930778894428e-06
        ],
        [
          0.14875,
          0.0039047128790640024,
          -7.710893019334576e-06
        ],
        [
          0.15749999999999997,
          0.0027562962795799582,
          -1.1845345543824993e-05
        ],
        [
          0.16624999999999998,
          0.0014547673556831074,
          -1.7378843293875463e-05
        ],
        [
          0.175,
          1.3194289520670655e-07,
          -2.4619082487548753e-05
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.026249999999999968,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.04375000000000001,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06124999999999996,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.0787499999999999,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.09624999999999993,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.11375000000000002,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.13125000000000003,
          0.0,
          0.0
        ],
        [
          0.14,
          0.0,
          0.0
        ],
        [
          0.14875,
          0.0,
          0.0
        ],
        [
          0.15749999999999997,
          0.0,
          0.0
        ],
        [
          0.16625000000000004,
          0.0,
          0.0
        ],
        [
          0.17500000000000007,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -2.2618782034213003e-06
        ],
        [
          -2.2618782034213003e-06,
          1.0000287229055067
        ]
      ]
    },
    {
      "k": 4,
      "a": 0.5,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 3.515140652513016e-14,
      "endpoint_represented_error": 8.43769498715119e-15,
      "f1_max_error": 3.3306690738754696e-16,
      "gap": -0.0010386359146149536,
      "reference": {
        "gap_decimal": "-0.0010386359146178623789245651797336596373033478297319",
        "gap_float": -0.0010386359146178623,
        "leading_magnitude": 0.0010416666666666667,
        "ratio": 0.9970904780331479,
        "lower": 0.9922330391073294,
        "upper": 0.9980525784828885,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9970904780303556,
        "relative_error": 2.800497794662037e-12,
        "band_width": 0.005819539375559124,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.8000000000000453,
            -0.500000000000023,
            5.7824115865893565e-15
          ],
          "gradient": [
            -0.8,
            -0.5,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.5,
            -0.0
          ],
          "tolerance": [
            4.050000000000227e-06,
            2.550000000000115e-06,
            5.000000000002891e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.19999999999995466
        },
        {
          "theta": [
            0.15,
            0.0774949375,
            0.01
          ],
          "fd": [
            -0.9500268744045091,
            -0.19999989748443792,
            -0.00010124994802065042
          ],
          "gradient": [
            -0.9500268744046133,
            -0.1999998974844101,
            -0.00010124994810148261
          ],
          "mutant": [
            -1.0000269897346048,
            -0.1999998974844101,
            -0.00010124994810148261
          ],
          "tolerance": [
            4.800134372022546e-06,
            1.0499994874221896e-06,
            5.050624974010325e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.05000011533009574
        }
      ],
      "nfev": 272,
      "f1_nfev": 113,
      "times": [
        0.0,
        0.025,
        0.05,
        0.07500000000000001,
        0.1,
        0.125,
        0.15000000000000002,
        0.17500000000000002,
        0.2,
        0.225,
        0.25,
        0.275,
        0.30000000000000004,
        0.325,
        0.35000000000000003,
        0.375,
        0.4,
        0.42500000000000004,
        0.45,
        0.47500000000000003,
        0.5
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.025000000000000015,
          0.011874999999999645,
          8.951822916657528e-10
        ],
        [
          0.05000000000000013,
          0.02249999999983717,
          2.60416666660405e-08
        ],
        [
          0.07500000000000007,
          0.03187499999436856,
          1.7797851550304897e-07
        ],
        [
          0.10000000000000009,
          0.039999999933333336,
          6.666666621245648e-07
        ],
        [
          0.12500000000000008,
          0.046874999565382804,
          1.7801919854982514e-06
        ],
        [
          0.15000000000000008,
          0.0524999980778322,
          3.7968743477034145e-06
        ],
        [
          0.1749999999999999,
          0.05687499358597046,
          6.838781827696399e-06
        ],
        [
          0.19999999999999993,
          0.0599999829333616,
          1.0666648962377134e-05
        ],
        [
          0.22500000000000148,
          0.0618749630528531,
          1.441620045339028e-05
        ],
        [
          0.249999999999997,
          0.06249993642227615,
          1.6275897022984672e-05
        ],
        [
          0.27499999999999974,
          0.06187492504396599,
          1.3106170790127261e-05
        ],
        [
          0.2999999999999945,
          0.059999999997157785,
          3.5037379250128667e-10
        ],
        [
          0.32499999999999685,
          0.0568753370669223,
          -3.0212223768339993e-05
        ],
        [
          0.35000000000000064,
          0.05250131334371047,
          -8.751978208627506e-05
        ],
        [
          0.37499999999998956,
          0.04687866509468058,
          -0.0001853361459172552
        ],
        [
          0.39999999999998037,
          0.040008733667739944,
          -0.0003411588973237182
        ],
        [
          0.42499999999999943,
          0.03189383365989108,
          -0.0005772700197325345
        ],
        [
          0.44999999999999407,
          0.022537785861537152,
          -0.0009214659119365174
        ],
        [
          0.47500000000000814,
          0.011946666132658648,
          -0.0014077953638296067
        ],
        [
          0.5000000000000084,
          0.00012982948932489975,
          -0.0020772718292298023
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.025,
          0.01187499999999965,
          8.951822916665729e-10
        ],
        [
          0.05,
          0.022499999999837244,
          2.6041666665966895e-08
        ],
        [
          0.07500000000000001,
          0.03187499999436865,
          1.7797851550295045e-07
        ],
        [
          0.1,
          0.03999999993333334,
          6.666666621245424e-07
        ],
        [
          0.125,
          0.04687499956538282,
          1.780191985498224e-06
        ],
        [
          0.15000000000000002,
          0.052499998077832365,
          3.7968743477039867e-06
        ],
        [
          0.17500000000000002,
          0.05687499358597063,
          6.838781827702998e-06
        ],
        [
          0.2,
          0.05999998293336166,
          1.0666648962380151e-05
        ],
        [
          0.225,
          0.06187496305285502,
          1.4416200453431886e-05
        ],
        [
          0.25,
          0.062499936422277254,
          1.6275897023364875e-05
        ],
        [
          0.275,
          0.061874925043966196,
          1.3106170790220761e-05
        ],
        [
          0.30000000000000004,
          0.059999999997161955,
          3.5037558114462047e-10
        ],
        [
          0.325,
          0.056875337066923055,
          -3.0212223767785532e-05
        ],
        [
          0.35000000000000003,
          0.05250131334372982,
          -8.75197820795888e-05
        ],
        [
          0.375,
          0.0468786650946824,
          -0.00018533614591509528
        ],
        [
          0.4,
          0.04000873366777058,
          -0.0003411588972885668
        ],
        [
          0.42500000000000004,
          0.031893833659889854,
          -0.0005772700197323865
        ],
        [
          0.45,
          0.022537785861550117,
          -0.0009214659119066194
        ],
        [
          0.47500000000000003,
          0.011946666132660285,
          -0.0014077953638352097
        ],
        [
          0.5,
          0.0001298294893272328,
          -0.0020772718292357247
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.15000000000000008,
          0.0,
          0.0
        ],
        [
          0.17500000000000002,
          0.0,
          0.0
        ],
        [
          0.19999999999999993,
          0.0,
          0.0
        ],
        [
          0.22499999999999984,
          0.0,
          0.0
        ],
        [
          0.24999999999999972,
          0.0,
          0.0
        ],
        [
          0.2749999999999997,
          0.0,
          0.0
        ],
        [
          0.29999999999999977,
          0.0,
          0.0
        ],
        [
          0.32499999999999984,
          0.0,
          0.0
        ],
        [
          0.35,
          0.0,
          0.0
        ],
        [
          0.37500000000000006,
          0.0,
          0.0
        ],
        [
          0.4000000000000002,
          0.0,
          0.0
        ],
        [
          0.4250000000000002,
          0.0,
          0.0
        ],
        [
          0.4500000000000001,
          0.0,
          0.0
        ],
        [
          0.47500000000000014,
          0.0,
          0.0
        ],
        [
          0.5000000000000002,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -0.0010386359146149536
        ],
        [
          -0.0010386359146149536,
          1.0039073287645637
        ]
      ]
    },
    {
      "k": 4,
      "a": 0.35,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 2.91849877598338e-14,
      "endpoint_represented_error": 1.4988010832439613e-15,
      "f1_max_error": 1.942890293094024e-16,
      "gap": -4.202793529865342e-05,
      "reference": {
        "gap_decimal": "-0.000042027935298739974178329291367020617671864749695891",
        "gap_float": -4.2027935298739976e-05,
        "leading_magnitude": 4.203500729166667e-05,
        "ratio": 0.9998317594457015,
        "lower": 0.9995497770044945,
        "upper": 0.9998874252429364,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9998317594436424,
        "relative_error": 2.0594210509510407e-12,
        "band_width": 0.00033764823844184555,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999992,
            -0.35000000000002907,
            -2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.35,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.35,
            -0.0
          ],
          "tolerance": [
            4.049999999999997e-06,
            1.8000000000001454e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000000084
        },
        {
          "theta": [
            0.105,
            0.043224149145625,
            0.006999999999999999
          ],
          "fd": [
            -0.9650045329463498,
            -0.13999999586315412,
            -1.7017087004569016e-05
          ],
          "gradient": [
            -0.9650045329463003,
            -0.13999999586312484,
            -1.7017086997160235e-05
          ],
          "mutant": [
            -1.0000045376002848,
            -0.13999999586312484,
            -1.7017086997160235e-05
          ],
          "tolerance": [
            4.87502266473175e-06,
            7.499999793157708e-07,
            5.0085085435022846e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.035000004653935046
        }
      ],
      "nfev": 218,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.017499999999999998,
        0.034999999999999996,
        0.05249999999999999,
        0.06999999999999999,
        0.0875,
        0.10499999999999998,
        0.12249999999999998,
        0.13999999999999999,
        0.15749999999999997,
        0.175,
        0.19249999999999998,
        0.20999999999999996,
        0.22749999999999998,
        0.24499999999999997,
        0.26249999999999996,
        0.27999999999999997,
        0.2975,
        0.31499999999999995,
        0.33249999999999996,
        0.35
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017500000000000016,
          0.005818749999999983,
          1.0531730143594134e-10
        ],
        [
          0.03500000000000002,
          0.011024999999995412,
          3.0637760416613175e-09
        ],
        [
          0.05249999999999997,
          0.015618749999840925,
          2.093899438394422e-08
        ],
        [
          0.06999999999999995,
          0.019599999998116818,
          7.843266663585964e-08
        ],
        [
          0.0875,
          0.02296874998772314,
          2.0943781486139117e-07
        ],
        [
          0.105,
          0.025724999945703514,
          4.4669854245097977e-07
        ],
        [
          0.12249999999999991,
          0.02786874981881934,
          8.045762844509999e-07
        ],
        [
          0.13999999999999993,
          0.02939999951790894,
          1.2549225465915105e-06
        ],
        [
          0.1575000000000001,
          0.03031874895633006,
          1.6960581428902157e-06
        ],
        [
          0.17499999999999982,
          0.030624998204071614,
          1.9148590450243667e-06
        ],
        [
          0.19250000000000023,
          0.030318747882647074,
          1.5419493002790615e-06
        ],
        [
          0.2099999999999996,
          0.029399999999995267,
          2.3764732175509523e-12
        ],
        [
          0.22749999999999784,
          0.027868759522397337,
          -3.554845671326038e-06
        ],
        [
          0.24500000000000036,
          0.02572503710537072,
          -1.0298463663593453e-05
        ],
        [
          0.2624999999999961,
          0.02296885356045753,
          -2.1811058034541167e-05
        ],
        [
          0.2800000000000077,
          0.019600246823351614,
          -4.01563416540988e-05
        ],
        [
          0.29749999999999754,
          0.015619282413536,
          -6.796748633779987e-05
        ],
        [
          0.31499999999998346,
          0.011026068639219701,
          -0.00010853976919319774
        ],
        [
          0.3325000000000207,
          0.005820778107120138,
          -0.0001659297647434316
        ],
        [
          0.3500000000000015,
          3.677444339011439e-06,
          -0.0002450608472224658
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999998,
          0.005818749999999989,
          1.0531730143229098e-10
        ],
        [
          0.034999999999999996,
          0.011024999999995401,
          3.0637760416619193e-09
        ],
        [
          0.05249999999999999,
          0.015618749999840925,
          2.0938994383937845e-08
        ],
        [
          0.06999999999999999,
          0.01959999999811683,
          7.84326666358609e-08
        ],
        [
          0.0875,
          0.022968749987723136,
          2.0943781486138747e-07
        ],
        [
          0.10499999999999998,
          0.025724999945703507,
          4.466985424509767e-07
        ],
        [
          0.12249999999999998,
          0.02786874981881944,
          8.045762844515503e-07
        ],
        [
          0.13999999999999999,
          0.02939999951790895,
          1.2549225465918809e-06
        ],
        [
          0.15749999999999997,
          0.03031874895633055,
          1.6960581428950935e-06
        ],
        [
          0.175,
          0.03062499820407165,
          1.9148590450267502e-06
        ],
        [
          0.19249999999999998,
          0.03031874788264816,
          1.5419493003095051e-06
        ],
        [
          0.20999999999999996,
          0.029399999999995378,
          2.376488316185719e-12
        ],
        [
          0.22749999999999998,
          0.027868759522398562,
          -3.5548456711009566e-06
        ],
        [
          0.24499999999999997,
          0.025725037105371013,
          -1.0298463663600846e-05
        ],
        [
          0.26249999999999996,
          0.022968853560458437,
          -2.1811058033900563e-05
        ],
        [
          0.27999999999999997,
          0.01960024682336335,
          -4.015634165323225e-05
        ],
        [
          0.2975,
          0.01561928241353655,
          -6.796748633747806e-05
        ],
        [
          0.31499999999999995,
          0.011026068639219365,
          -0.00010853976918818378
        ],
        [
          0.33249999999999996,
          0.005820778107149323,
          -0.00016592976474010386
        ],
        [
          0.35,
          3.6774443386397443e-06,
          -0.00024506084722297343
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.14000000000000004,
          0.0,
          0.0
        ],
        [
          0.1575,
          0.0,
          0.0
        ],
        [
          0.175,
          0.0,
          0.0
        ],
        [
          0.1924999999999999,
          0.0,
          0.0
        ],
        [
          0.20999999999999983,
          0.0,
          0.0
        ],
        [
          0.2274999999999998,
          0.0,
          0.0
        ],
        [
          0.24499999999999977,
          0.0,
          0.0
        ],
        [
          0.26249999999999984,
          0.0,
          0.0
        ],
        [
          0.2799999999999999,
          0.0,
          0.0
        ],
        [
          0.2975,
          0.0,
          0.0
        ],
        [
          0.31500000000000006,
          0.0,
          0.0
        ],
        [
          0.33250000000000013,
          0.0,
          0.0
        ],
        [
          0.35000000000000014,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -4.202793529865342e-05
        ],
        [
          -4.202793529865342e-05,
          1.0002251893054097
        ]
      ]
    },
    {
      "k": 4,
      "a": 0.25,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 3.230055112268815e-15,
      "endpoint_represented_error": 1.1102230246251565e-16,
      "f1_max_error": 1.1102230246251565e-16,
      "gap": -2.034482010847883e-06,
      "reference": {
        "gap_decimal": "-0.0000020344820108487849104013424290777394131759124042827",
        "gap_float": -2.034482010848785e-06,
        "leading_magnitude": 2.0345052083333333e-06,
        "ratio": 0.9999885979723948,
        "lower": 0.9999694831203527,
        "upper": 0.9999923706927791,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9999885979719514,
        "relative_error": 4.434003761230006e-13,
        "band_width": 2.288757242641104e-05,
        "slack": 5e-06,
        "band_tolerance_dominated": false
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999833,
            -0.2500000000000115,
            2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.25,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.25,
            -0.0
          ],
          "tolerance": [
            4.049999999999917e-06,
            1.3000000000000574e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000001672
        },
        {
          "theta": [
            0.075,
            0.025624841796875002,
            0.005
          ],
          "fd": [
            -0.9750008435147234,
            -0.09999999979977992,
            -3.1640625015871833e-06
          ],
          "gradient": [
            -0.9750008435147328,
            -0.09999999979977417,
            -3.1640624936647296e-06
          ],
          "mutant": [
            -1.0000008437399868,
            -0.09999999979977417,
            -3.1640624936647296e-06
          ],
          "tolerance": [
            4.925004217573617e-06,
            5.499999989988996e-07,
            5.0015820312507934e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.025000000225263386
        }
      ],
      "nfev": 173,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.0125,
        0.025,
        0.037500000000000006,
        0.05,
        0.0625,
        0.07500000000000001,
        0.08750000000000001,
        0.1,
        0.1125,
        0.125,
        0.1375,
        0.15000000000000002,
        0.1625,
        0.17500000000000002,
        0.1875,
        0.2,
        0.21250000000000002,
        0.225,
        0.23750000000000002,
        0.25
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.01249999999999999,
          0.0029687499999999996,
          1.3987223307250947e-11
        ],
        [
          0.025000000000000022,
          0.005624999999999844,
          4.069010416688276e-10
        ],
        [
          0.03749999999999999,
          0.007968749999994503,
          2.7809143066337803e-09
        ],
        [
          0.04999999999999999,
          0.00999999999993488,
          1.0416666666387876e-08
        ],
        [
          0.06249999999999997,
          0.011718749999575562,
          2.7815500890801663e-08
        ],
        [
          0.07500000000000001,
          0.013124999998122867,
          5.9326171835177156e-08
        ],
        [
          0.08749999999999997,
          0.014218749993736296,
          1.0685602799603971e-07
        ],
        [
          0.09999999999999998,
          0.014999999983333269,
          1.6666666558577407e-07
        ],
        [
          0.11249999999999998,
          0.015468749963918654,
          2.2525405521770822e-07
        ],
        [
          0.12499999999999988,
          0.015624999937911815,
          2.5431314221209617e-07
        ],
        [
          0.13750000000000007,
          0.015468749926799358,
          2.0478692465127787e-07
        ],
        [
          0.14999999999999997,
          0.014999999999999977,
          2.1386384213583666e-14
        ],
        [
          0.16249999999999962,
          0.014218750329206565,
          -4.721232394553968e-07
        ],
        [
          0.1750000000000005,
          0.0131250012828047,
          -1.367756143437033e-06
        ],
        [
          0.1874999999999998,
          0.011718753580312397,
          -2.8967821862579956e-06
        ],
        [
          0.1999999999999986,
          0.010000008533315567,
          -5.333322680858939e-06
        ],
        [
          0.21250000000000213,
          0.007968768407199138,
          -9.02717890283866e-06
        ],
        [
          0.22500000000000006,
          0.00562503694711303,
          -1.4416187966668391e-05
        ],
        [
          0.23749999999999993,
          0.002968820122278292,
          -2.2039491097476223e-05
        ],
        [
          0.2500000000000001,
          1.2715512572644e-07,
          -3.2551712173566085e-05
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.0125,
          0.0029687499999999996,
          1.3987223307291666e-11
        ],
        [
          0.025,
          0.005624999999999842,
          4.069010416666242e-10
        ],
        [
          0.037500000000000006,
          0.007968749999994501,
          2.7809143066331777e-09
        ],
        [
          0.05,
          0.009999999999934898,
          1.0416666666389443e-08
        ],
        [
          0.0625,
          0.011718749999575569,
          2.7815500890800372e-08
        ],
        [
          0.07500000000000001,
          0.013124999998122885,
          5.932617183518704e-08
        ],
        [
          0.08750000000000001,
          0.014218749993736294,
          1.0685602799603736e-07
        ],
        [
          0.1,
          0.014999999983333333,
          1.6666666558608065e-07
        ],
        [
          0.1125,
          0.015468749963918657,
          2.2525405521774321e-07
        ],
        [
          0.125,
          0.01562499993791183,
          2.5431314221323866e-07
        ],
        [
          0.1375,
          0.015468749926799674,
          2.0478692465334775e-07
        ],
        [
          0.15000000000000002,
          0.014999999999999989,
          2.1386752515771016e-14
        ],
        [
          0.1625,
          0.01421875032920683,
          -4.7212323944102683e-07
        ],
        [
          0.17500000000000002,
          0.013125001282805662,
          -1.3677561434240818e-06
        ],
        [
          0.1875,
          0.011718753580312456,
          -2.8967821862548044e-06
        ],
        [
          0.2,
          0.010000008533316288,
          -5.333322680755545e-06
        ],
        [
          0.21250000000000002,
          0.007968768407202368,
          -9.027178902745025e-06
        ],
        [
          0.225,
          0.005625036947112987,
          -1.44161879666799e-05
        ],
        [
          0.23750000000000002,
          0.0029688201222782995,
          -2.2039491097468532e-05
        ],
        [
          0.25,
          1.2715512567804909e-07,
          -3.2551712173580566e-05
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.012500000000000006,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.03750000000000002,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.06249999999999996,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.08749999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.11250000000000003,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.13750000000000007,
          0.0,
          0.0
        ],
        [
          0.15000000000000005,
          0.0,
          0.0
        ],
        [
          0.16249999999999998,
          0.0,
          0.0
        ],
        [
          0.17499999999999996,
          0.0,
          0.0
        ],
        [
          0.18749999999999992,
          0.0,
          0.0
        ],
        [
          0.19999999999999996,
          0.0,
          0.0
        ],
        [
          0.21250000000000002,
          0.0,
          0.0
        ],
        [
          0.22500000000000006,
          0.0,
          0.0
        ],
        [
          0.2375000000000001,
          0.0,
          0.0
        ],
        [
          0.2500000000000001,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -2.034482010847883e-06
        ],
        [
          -2.034482010847883e-06,
          1.0000152587932016
        ]
      ]
    },
    {
      "k": 4,
      "a": 0.175,
      "F0": false,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "reference_finite": true,
        "gap_negative": true,
        "reference_relative": true,
        "ratio_interval": true
      },
      "trajectory_max_error": 5.486062992776652e-16,
      "endpoint_represented_error": 2.7755575615628914e-17,
      "f1_max_error": 8.326672684688674e-17,
      "gap": -8.209956965144045e-08,
      "reference": {
        "gap_decimal": "-0.000000082099569651464707199867046433014076894216229781489",
        "gap_float": -8.209956965146471e-08,
        "leading_magnitude": 8.209962361653646e-08,
        "ratio": 0.9999993426879519,
        "lower": 0.9999982407246724,
        "upper": 0.9999995601808779,
        "dps": 50,
        "status": "HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL",
        "measured_ratio": 0.9999993426876564,
        "relative_error": 2.9548940521787973e-13,
        "band_width": 1.319456205517433e-06,
        "slack": 5e-06,
        "band_tolerance_dominated": true
      },
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999963,
            -0.17500000000001453,
            -1.4456028966473391e-15
          ],
          "gradient": [
            -0.7999999999999998,
            -0.175,
            -0.0
          ],
          "mutant": [
            -0.9999999999999999,
            -0.175,
            -0.0
          ],
          "tolerance": [
            4.049999999999982e-06,
            9.250000000000727e-07,
            5.0000000000007224e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000000362
        },
        {
          "theta": [
            0.0525,
            0.01518122341080078,
            0.0034999999999999996
          ],
          "fd": [
            -0.9825001417996618,
            -0.06999999999191969,
            -5.317840005153451e-07
          ],
          "gradient": [
            -0.98250014179969,
            -0.06999999999192015,
            -5.31783984313618e-07
          ],
          "mutant": [
            -1.0000001418087798,
            -0.06999999999192015,
            -5.31783984313618e-07
          ],
          "tolerance": [
            4.96250070899831e-06,
            3.9999999995959847e-07,
            5.000265892000258e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.017500000009118
        }
      ],
      "nfev": 158,
      "f1_nfev": 101,
      "times": [
        0.0,
        0.008749999999999999,
        0.017499999999999998,
        0.026249999999999996,
        0.034999999999999996,
        0.04375,
        0.05249999999999999,
        0.06124999999999999,
        0.06999999999999999,
        0.07874999999999999,
        0.0875,
        0.09624999999999999,
        0.10499999999999998,
        0.11374999999999999,
        0.12249999999999998,
        0.13124999999999998,
        0.13999999999999999,
        0.14875,
        0.15749999999999997,
        0.16624999999999998,
        0.175
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999994,
          0.0014546874999999996,
          1.6455828348730888e-12
        ],
        [
          0.0175,
          0.002756249999999992,
          4.787150065143907e-11
        ],
        [
          0.02624999999999999,
          0.003904687499999841,
          3.2717178726194897e-10
        ],
        [
          0.034999999999999934,
          0.0048999999999981515,
          1.2255104166642197e-09
        ],
        [
          0.04374999999999996,
          0.005742187499988005,
          3.272465864787885e-09
        ],
        [
          0.052499999999999894,
          0.006431249999946972,
          6.979664794651402e-09
        ],
        [
          0.06124999999999993,
          0.006967187499823059,
          1.2571504864634961e-08
        ],
        [
          0.06999999999999991,
          0.007349999999529205,
          1.9608166659341093e-08
        ],
        [
          0.07874999999999988,
          0.0075796874989807845,
          2.6500914743584416e-08
        ],
        [
          0.08749999999999994,
          0.007656249998246126,
          2.9919687846953454e-08
        ],
        [
          0.09624999999999992,
          0.007579687497932272,
          2.409297820552612e-08
        ],
        [
          0.10499999999999984,
          0.007350000000000013,
          1.4476196401842674e-16
        ],
        [
          0.11374999999999993,
          0.006967187509299093,
          -5.5544851888915816e-08
        ],
        [
          0.12249999999999996,
          0.006431250036236111,
          -1.6091525538371554e-07
        ],
        [
          0.1312499999999999,
          0.005742187601135077,
          -3.408039209889256e-07
        ],
        [
          0.13999999999999968,
          0.004900000241045429,
          -6.274612610899306e-07
        ],
        [
          0.14875000000000005,
          0.0039046880199589207,
          -1.0620417625604299e-06
        ],
        [
          0.15750000000000008,
          0.0027562510436691854,
          -1.6960580582080057e-06
        ],
        [
          0.16624999999999998,
          0.0014546894807950302,
          -2.5929426878868665e-06
        ],
        [
          0.17500000000000002,
          3.5918561853108544e-09,
          -3.8297175347610695e-06
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0014546874999999996,
          1.6455828348795566e-12
        ],
        [
          0.017499999999999998,
          0.0027562499999999952,
          4.787150065104135e-11
        ],
        [
          0.026249999999999996,
          0.003904687499999844,
          3.2717178726191216e-10
        ],
        [
          0.034999999999999996,
          0.00489999999999816,
          1.225510416664786e-09
        ],
        [
          0.04375,
          0.0057421874999880095,
          3.2724658647875805e-09
        ],
        [
          0.05249999999999999,
          0.006431249999946975,
          6.979664794651851e-09
        ],
        [
          0.06124999999999999,
          0.006967187499823065,
          1.2571504864634767e-08
        ],
        [
          0.06999999999999999,
          0.007349999999529207,
          1.9608166659337873e-08
        ],
        [
          0.07874999999999999,
          0.00757968749898079,
          2.6500914743666313e-08
        ],
        [
          0.0875,
          0.0076562499982461615,
          2.991968784702459e-08
        ],
        [
          0.09624999999999999,
          0.007579687497932271,
          2.409297820551785e-08
        ],
        [
          0.10499999999999998,
          0.00735,
          1.4504997843499156e-16
        ],
        [
          0.11374999999999999,
          0.006967187509299282,
          -5.554485188742246e-08
        ],
        [
          0.12249999999999998,
          0.00643125003623611,
          -1.609152553838631e-07
        ],
        [
          0.13124999999999998,
          0.005742187601135083,
          -3.408039209887543e-07
        ],
        [
          0.13999999999999999,
          0.004900000241045518,
          -6.27461261084946e-07
        ],
        [
          0.14875,
          0.0039046880199594693,
          -1.0620417625515614e-06
        ],
        [
          0.15749999999999997,
          0.0027562510436693944,
          -1.6960580582064876e-06
        ],
        [
          0.16624999999999998,
          0.0014546894807950122,
          -2.5929426878879846e-06
        ],
        [
          0.175,
          3.591856172251578e-09,
          -3.8297175347621994e-06
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.026249999999999968,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.04375000000000001,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06124999999999996,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.0787499999999999,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.09624999999999993,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.11375000000000002,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.13125000000000003,
          0.0,
          0.0
        ],
        [
          0.14,
          0.0,
          0.0
        ],
        [
          0.14875,
          0.0,
          0.0
        ],
        [
          0.15749999999999997,
          0.0,
          0.0
        ],
        [
          0.16625000000000004,
          0.0,
          0.0
        ],
        [
          0.17500000000000007,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          -8.209956965144045e-08
        ],
        [
          -8.209956965144045e-08,
          1.000000879638831
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.5,
      "F0": true,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "F0_gap_zero": true,
        "F0_identity_mobility": true
      },
      "trajectory_max_error": 8.326672684688674e-17,
      "endpoint_represented_error": 5.551115123125783e-17,
      "f1_max_error": 3.3306690738754696e-16,
      "gap": 0.0,
      "reference": null,
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.8000000000000425,
            -0.500000000000023,
            5.7824115865893565e-15
          ],
          "gradient": [
            -0.8,
            -0.5,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.5,
            -0.0
          ],
          "tolerance": [
            4.050000000000213e-06,
            2.550000000000115e-06,
            5.000000000002891e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.19999999999995755
        },
        {
          "theta": [
            0.15,
            0.0775,
            0.01
          ],
          "fd": [
            -0.9499999999999439,
            -0.2000000000000034,
            -4.625929269271485e-14
          ],
          "gradient": [
            -0.95,
            -0.2,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.2,
            -0.0
          ],
          "tolerance": [
            4.79999999999972e-06,
            1.050000000000017e-06,
            5.00000000002313e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.05000000000005611
        }
      ],
      "nfev": 365,
      "f1_nfev": 113,
      "times": [
        0.0,
        0.025,
        0.05,
        0.07500000000000001,
        0.1,
        0.125,
        0.15000000000000002,
        0.17500000000000002,
        0.2,
        0.225,
        0.25,
        0.275,
        0.30000000000000004,
        0.325,
        0.35000000000000003,
        0.375,
        0.4,
        0.42500000000000004,
        0.45,
        0.47500000000000003,
        0.5
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.02499999999999999,
          0.011874999999999993,
          0.0
        ],
        [
          0.05000000000000001,
          0.022499999999999996,
          0.0
        ],
        [
          0.07500000000000001,
          0.03187499999999998,
          0.0
        ],
        [
          0.09999999999999999,
          0.039999999999999966,
          0.0
        ],
        [
          0.12499999999999999,
          0.046874999999999965,
          0.0
        ],
        [
          0.14999999999999997,
          0.052499999999999984,
          0.0
        ],
        [
          0.17499999999999993,
          0.05687499999999998,
          0.0
        ],
        [
          0.19999999999999998,
          0.05999999999999998,
          0.0
        ],
        [
          0.225,
          0.06187499999999997,
          0.0
        ],
        [
          0.24999999999999997,
          0.06249999999999997,
          0.0
        ],
        [
          0.275,
          0.061874999999999965,
          0.0
        ],
        [
          0.3,
          0.05999999999999996,
          0.0
        ],
        [
          0.32499999999999996,
          0.05687499999999997,
          0.0
        ],
        [
          0.35,
          0.05249999999999997,
          0.0
        ],
        [
          0.37499999999999994,
          0.04687499999999997,
          0.0
        ],
        [
          0.39999999999999997,
          0.03999999999999996,
          0.0
        ],
        [
          0.425,
          0.03187499999999996,
          0.0
        ],
        [
          0.44999999999999996,
          0.022499999999999982,
          0.0
        ],
        [
          0.475,
          0.011874999999999964,
          0.0
        ],
        [
          0.49999999999999994,
          -4.0332320816460765e-17,
          0.0
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.025,
          0.011875,
          0.0
        ],
        [
          0.05,
          0.022500000000000003,
          0.0
        ],
        [
          0.07500000000000001,
          0.031875,
          0.0
        ],
        [
          0.1,
          0.04000000000000001,
          0.0
        ],
        [
          0.125,
          0.046875,
          0.0
        ],
        [
          0.15000000000000002,
          0.052500000000000005,
          0.0
        ],
        [
          0.17500000000000002,
          0.056874999999999995,
          0.0
        ],
        [
          0.2,
          0.06,
          0.0
        ],
        [
          0.225,
          0.061875000000000006,
          0.0
        ],
        [
          0.25,
          0.0625,
          0.0
        ],
        [
          0.275,
          0.061875,
          0.0
        ],
        [
          0.30000000000000004,
          0.06,
          0.0
        ],
        [
          0.325,
          0.056874999999999995,
          0.0
        ],
        [
          0.35000000000000003,
          0.05249999999999999,
          0.0
        ],
        [
          0.375,
          0.046875,
          0.0
        ],
        [
          0.4,
          0.039999999999999994,
          0.0
        ],
        [
          0.42500000000000004,
          0.03187499999999999,
          0.0
        ],
        [
          0.45,
          0.022499999999999996,
          0.0
        ],
        [
          0.47500000000000003,
          0.011874999999999985,
          0.0
        ],
        [
          0.5,
          0.0,
          0.0
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.15000000000000008,
          0.0,
          0.0
        ],
        [
          0.17500000000000002,
          0.0,
          0.0
        ],
        [
          0.19999999999999993,
          0.0,
          0.0
        ],
        [
          0.22499999999999984,
          0.0,
          0.0
        ],
        [
          0.24999999999999972,
          0.0,
          0.0
        ],
        [
          0.2749999999999997,
          0.0,
          0.0
        ],
        [
          0.29999999999999977,
          0.0,
          0.0
        ],
        [
          0.32499999999999984,
          0.0,
          0.0
        ],
        [
          0.35,
          0.0,
          0.0
        ],
        [
          0.37500000000000006,
          0.0,
          0.0
        ],
        [
          0.4000000000000002,
          0.0,
          0.0
        ],
        [
          0.4250000000000002,
          0.0,
          0.0
        ],
        [
          0.4500000000000001,
          0.0,
          0.0
        ],
        [
          0.47500000000000014,
          0.0,
          0.0
        ],
        [
          0.5000000000000002,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          0.0
        ],
        [
          0.0,
          1.0
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.35,
      "F0": true,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "F0_gap_zero": true,
        "F0_identity_mobility": true
      },
      "trajectory_max_error": 5.551115123125783e-17,
      "endpoint_represented_error": 3.0357660829594124e-18,
      "f1_max_error": 1.942890293094024e-16,
      "gap": 0.0,
      "reference": null,
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999963,
            -0.35000000000002907,
            -2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.35,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.35,
            -0.0
          ],
          "tolerance": [
            4.049999999999982e-06,
            1.8000000000001454e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000000373
        },
        {
          "theta": [
            0.105,
            0.043225,
            0.006999999999999999
          ],
          "fd": [
            -0.9650000000000051,
            -0.14000000000000123,
            2.3129646346357426e-14
          ],
          "gradient": [
            -0.965,
            -0.13999999999999999,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.13999999999999999,
            -0.0
          ],
          "tolerance": [
            4.875000000000026e-06,
            7.500000000000062e-07,
            5.0000000000115644e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.034999999999994924
        }
      ],
      "nfev": 293,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.017499999999999998,
        0.034999999999999996,
        0.05249999999999999,
        0.06999999999999999,
        0.0875,
        0.10499999999999998,
        0.12249999999999998,
        0.13999999999999999,
        0.15749999999999997,
        0.175,
        0.19249999999999998,
        0.20999999999999996,
        0.22749999999999998,
        0.24499999999999997,
        0.26249999999999996,
        0.27999999999999997,
        0.2975,
        0.31499999999999995,
        0.33249999999999996,
        0.35
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999977,
          0.00581875,
          0.0
        ],
        [
          0.03499999999999996,
          0.011025,
          0.0
        ],
        [
          0.05249999999999995,
          0.015618749999999999,
          0.0
        ],
        [
          0.06999999999999997,
          0.019600000000000006,
          0.0
        ],
        [
          0.08749999999999997,
          0.02296875,
          0.0
        ],
        [
          0.10499999999999998,
          0.025725000000000012,
          0.0
        ],
        [
          0.12249999999999993,
          0.027868750000000005,
          0.0
        ],
        [
          0.13999999999999999,
          0.02940000000000001,
          0.0
        ],
        [
          0.15749999999999995,
          0.03031875,
          0.0
        ],
        [
          0.17499999999999993,
          0.030625000000000003,
          0.0
        ],
        [
          0.19249999999999992,
          0.030318750000000012,
          0.0
        ],
        [
          0.20999999999999996,
          0.02940000000000001,
          0.0
        ],
        [
          0.22749999999999998,
          0.027868749999999998,
          0.0
        ],
        [
          0.24499999999999994,
          0.025725000000000026,
          0.0
        ],
        [
          0.2624999999999999,
          0.02296875000000003,
          0.0
        ],
        [
          0.27999999999999997,
          0.019600000000000017,
          0.0
        ],
        [
          0.2975,
          0.015618749999999994,
          0.0
        ],
        [
          0.3149999999999999,
          0.011025000000000017,
          0.0
        ],
        [
          0.3324999999999999,
          0.005818750000000023,
          0.0
        ],
        [
          0.35,
          3.0357660829594124e-18,
          0.0
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999998,
          0.005818749999999998,
          0.0
        ],
        [
          0.034999999999999996,
          0.011024999999999998,
          0.0
        ],
        [
          0.05249999999999999,
          0.015618749999999997,
          0.0
        ],
        [
          0.06999999999999999,
          0.019599999999999996,
          0.0
        ],
        [
          0.0875,
          0.022968749999999996,
          0.0
        ],
        [
          0.10499999999999998,
          0.025724999999999994,
          0.0
        ],
        [
          0.12249999999999998,
          0.027868749999999994,
          0.0
        ],
        [
          0.13999999999999999,
          0.029399999999999996,
          0.0
        ],
        [
          0.15749999999999997,
          0.030318749999999995,
          0.0
        ],
        [
          0.175,
          0.030624999999999996,
          0.0
        ],
        [
          0.19249999999999998,
          0.030318749999999995,
          0.0
        ],
        [
          0.20999999999999996,
          0.0294,
          0.0
        ],
        [
          0.22749999999999998,
          0.027868749999999998,
          0.0
        ],
        [
          0.24499999999999997,
          0.025724999999999998,
          0.0
        ],
        [
          0.26249999999999996,
          0.022968750000000003,
          0.0
        ],
        [
          0.27999999999999997,
          0.0196,
          0.0
        ],
        [
          0.2975,
          0.015618749999999997,
          0.0
        ],
        [
          0.31499999999999995,
          0.011025000000000009,
          0.0
        ],
        [
          0.33249999999999996,
          0.0058187500000000045,
          0.0
        ],
        [
          0.35,
          0.0,
          0.0
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.14000000000000004,
          0.0,
          0.0
        ],
        [
          0.1575,
          0.0,
          0.0
        ],
        [
          0.175,
          0.0,
          0.0
        ],
        [
          0.1924999999999999,
          0.0,
          0.0
        ],
        [
          0.20999999999999983,
          0.0,
          0.0
        ],
        [
          0.2274999999999998,
          0.0,
          0.0
        ],
        [
          0.24499999999999977,
          0.0,
          0.0
        ],
        [
          0.26249999999999984,
          0.0,
          0.0
        ],
        [
          0.2799999999999999,
          0.0,
          0.0
        ],
        [
          0.2975,
          0.0,
          0.0
        ],
        [
          0.31500000000000006,
          0.0,
          0.0
        ],
        [
          0.33250000000000013,
          0.0,
          0.0
        ],
        [
          0.35000000000000014,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          0.0
        ],
        [
          0.0,
          1.0
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.25,
      "F0": true,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "F0_gap_zero": true,
        "F0_identity_mobility": true
      },
      "trajectory_max_error": 8.326672684688674e-17,
      "endpoint_represented_error": 5.551115123125783e-17,
      "f1_max_error": 1.1102230246251565e-16,
      "gap": 0.0,
      "reference": null,
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999818,
            -0.2500000000000115,
            2.8912057932946782e-15
          ],
          "gradient": [
            -0.8,
            -0.25,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.25,
            -0.0
          ],
          "tolerance": [
            4.0499999999999096e-06,
            1.3000000000000574e-06,
            5.000000000001446e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.20000000000001816
        },
        {
          "theta": [
            0.075,
            0.025625000000000002,
            0.005
          ],
          "fd": [
            -0.9750000000000671,
            -0.10000000000004218,
            -1.7347234759768068e-14
          ],
          "gradient": [
            -0.975,
            -0.1,
            -0.0
          ],
          "mutant": [
            -1.0,
            -0.1,
            -0.0
          ],
          "tolerance": [
            4.9250000000003366e-06,
            5.500000000002109e-07,
            5.000000000008673e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.024999999999932854
        }
      ],
      "nfev": 236,
      "f1_nfev": 98,
      "times": [
        0.0,
        0.0125,
        0.025,
        0.037500000000000006,
        0.05,
        0.0625,
        0.07500000000000001,
        0.08750000000000001,
        0.1,
        0.1125,
        0.125,
        0.1375,
        0.15000000000000002,
        0.1625,
        0.17500000000000002,
        0.1875,
        0.2,
        0.21250000000000002,
        0.225,
        0.23750000000000002,
        0.25
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.01249999999999999,
          0.00296875,
          0.0
        ],
        [
          0.024999999999999988,
          0.005624999999999993,
          0.0
        ],
        [
          0.037499999999999985,
          0.00796875,
          0.0
        ],
        [
          0.05,
          0.009999999999999993,
          0.0
        ],
        [
          0.06249999999999996,
          0.011718750000000005,
          0.0
        ],
        [
          0.075,
          0.013125000000000001,
          0.0
        ],
        [
          0.08749999999999997,
          0.014218749999999999,
          0.0
        ],
        [
          0.09999999999999996,
          0.015000000000000003,
          0.0
        ],
        [
          0.11249999999999998,
          0.01546875,
          0.0
        ],
        [
          0.12499999999999996,
          0.015625000000000003,
          0.0
        ],
        [
          0.1375,
          0.015468750000000003,
          0.0
        ],
        [
          0.15,
          0.015,
          0.0
        ],
        [
          0.16249999999999995,
          0.014218750000000002,
          0.0
        ],
        [
          0.175,
          0.013124999999999996,
          0.0
        ],
        [
          0.18749999999999992,
          0.011718750000000014,
          0.0
        ],
        [
          0.19999999999999996,
          0.010000000000000005,
          0.0
        ],
        [
          0.21249999999999994,
          0.00796875000000001,
          0.0
        ],
        [
          0.22499999999999995,
          0.005625000000000006,
          0.0
        ],
        [
          0.23749999999999996,
          0.002968750000000001,
          0.0
        ],
        [
          0.24999999999999994,
          1.734723475976807e-17,
          0.0
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.0125,
          0.00296875,
          0.0
        ],
        [
          0.025,
          0.005625000000000001,
          0.0
        ],
        [
          0.037500000000000006,
          0.00796875,
          0.0
        ],
        [
          0.05,
          0.010000000000000002,
          0.0
        ],
        [
          0.0625,
          0.01171875,
          0.0
        ],
        [
          0.07500000000000001,
          0.013125000000000001,
          0.0
        ],
        [
          0.08750000000000001,
          0.014218749999999999,
          0.0
        ],
        [
          0.1,
          0.015,
          0.0
        ],
        [
          0.1125,
          0.015468750000000002,
          0.0
        ],
        [
          0.125,
          0.015625,
          0.0
        ],
        [
          0.1375,
          0.01546875,
          0.0
        ],
        [
          0.15000000000000002,
          0.015,
          0.0
        ],
        [
          0.1625,
          0.014218749999999999,
          0.0
        ],
        [
          0.17500000000000002,
          0.013124999999999998,
          0.0
        ],
        [
          0.1875,
          0.01171875,
          0.0
        ],
        [
          0.2,
          0.009999999999999998,
          0.0
        ],
        [
          0.21250000000000002,
          0.007968749999999997,
          0.0
        ],
        [
          0.225,
          0.005624999999999999,
          0.0
        ],
        [
          0.23750000000000002,
          0.002968749999999996,
          0.0
        ],
        [
          0.25,
          0.0,
          0.0
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.012500000000000006,
          0.0,
          0.0
        ],
        [
          0.024999999999999974,
          0.0,
          0.0
        ],
        [
          0.03750000000000002,
          0.0,
          0.0
        ],
        [
          0.05000000000000001,
          0.0,
          0.0
        ],
        [
          0.06249999999999996,
          0.0,
          0.0
        ],
        [
          0.07499999999999993,
          0.0,
          0.0
        ],
        [
          0.08749999999999993,
          0.0,
          0.0
        ],
        [
          0.09999999999999996,
          0.0,
          0.0
        ],
        [
          0.11250000000000003,
          0.0,
          0.0
        ],
        [
          0.12500000000000006,
          0.0,
          0.0
        ],
        [
          0.13750000000000007,
          0.0,
          0.0
        ],
        [
          0.15000000000000005,
          0.0,
          0.0
        ],
        [
          0.16249999999999998,
          0.0,
          0.0
        ],
        [
          0.17499999999999996,
          0.0,
          0.0
        ],
        [
          0.18749999999999992,
          0.0,
          0.0
        ],
        [
          0.19999999999999996,
          0.0,
          0.0
        ],
        [
          0.21250000000000002,
          0.0,
          0.0
        ],
        [
          0.22500000000000006,
          0.0,
          0.0
        ],
        [
          0.2375000000000001,
          0.0,
          0.0
        ],
        [
          0.2500000000000001,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          0.0
        ],
        [
          0.0,
          1.0
        ]
      ]
    },
    {
      "k": 2,
      "a": 0.175,
      "F0": true,
      "success": true,
      "flags": {
        "finite_numerics": true,
        "trajectory": true,
        "represented_endpoint": true,
        "f1_control": true,
        "offgraph_gradients": true,
        "mutation_rejected": true,
        "origin_mutation_margin": true,
        "F0_gap_zero": true,
        "F0_identity_mobility": true
      },
      "trajectory_max_error": 2.7755575615628914e-17,
      "endpoint_represented_error": 2.7755575615628914e-17,
      "f1_max_error": 8.326672684688674e-17,
      "gap": 0.0,
      "reference": null,
      "offgraph_probes": [
        {
          "theta": [
            0.0,
            0.1,
            0.03
          ],
          "fd": [
            -0.7999999999999934,
            -0.17500000000001453,
            -1.4456028966473391e-15
          ],
          "gradient": [
            -0.7999999999999998,
            -0.175,
            -0.0
          ],
          "mutant": [
            -0.9999999999999999,
            -0.175,
            -0.0
          ],
          "tolerance": [
            4.049999999999968e-06,
            9.250000000000727e-07,
            5.0000000000007224e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.2000000000000065
        },
        {
          "theta": [
            0.0525,
            0.015181249999999999,
            0.0034999999999999996
          ],
          "fd": [
            -0.98250000000004,
            -0.06999999999999772,
            -8.673617379884034e-15
          ],
          "gradient": [
            -0.9824999999999999,
            -0.06999999999999999,
            -0.0
          ],
          "mutant": [
            -0.9999999999999999,
            -0.06999999999999999,
            -0.0
          ],
          "tolerance": [
            4.962500000000201e-06,
            3.999999999999886e-07,
            5.000000000004337e-08
          ],
          "correct_pass": true,
          "mutant_rejected": true,
          "mutant_max_error": 0.01749999999995988
        }
      ],
      "nfev": 191,
      "f1_nfev": 101,
      "times": [
        0.0,
        0.008749999999999999,
        0.017499999999999998,
        0.026249999999999996,
        0.034999999999999996,
        0.04375,
        0.05249999999999999,
        0.06124999999999999,
        0.06999999999999999,
        0.07874999999999999,
        0.0875,
        0.09624999999999999,
        0.10499999999999998,
        0.11374999999999999,
        0.12249999999999998,
        0.13124999999999998,
        0.13999999999999999,
        0.14875,
        0.15749999999999997,
        0.16624999999999998,
        0.175
      ],
      "trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999973,
          0.0014546874999999955,
          0.0
        ],
        [
          0.017499999999999984,
          0.0027562499999999987,
          0.0
        ],
        [
          0.026249999999999978,
          0.003904687499999995,
          0.0
        ],
        [
          0.03499999999999998,
          0.004899999999999996,
          0.0
        ],
        [
          0.043750000000000025,
          0.005742187499999993,
          0.0
        ],
        [
          0.05249999999999999,
          0.006431249999999998,
          0.0
        ],
        [
          0.06124999999999999,
          0.006967187499999996,
          0.0
        ],
        [
          0.07000000000000002,
          0.007349999999999999,
          0.0
        ],
        [
          0.07875,
          0.007579687499999999,
          0.0
        ],
        [
          0.08750000000000002,
          0.007656249999999998,
          0.0
        ],
        [
          0.09624999999999997,
          0.007579687499999998,
          0.0
        ],
        [
          0.10500000000000001,
          0.007349999999999992,
          0.0
        ],
        [
          0.11375,
          0.006967187499999994,
          0.0
        ],
        [
          0.1225,
          0.006431249999999991,
          0.0
        ],
        [
          0.13125,
          0.0057421874999999956,
          0.0
        ],
        [
          0.14,
          0.004899999999999991,
          0.0
        ],
        [
          0.14875000000000002,
          0.0039046874999999898,
          0.0
        ],
        [
          0.15749999999999995,
          0.002756249999999987,
          0.0
        ],
        [
          0.16625,
          0.0014546874999999833,
          0.0
        ],
        [
          0.17500000000000002,
          -1.951563910473908e-17,
          0.0
        ]
      ],
      "analytic_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0014546874999999996,
          0.0
        ],
        [
          0.017499999999999998,
          0.0027562499999999996,
          0.0
        ],
        [
          0.026249999999999996,
          0.0039046874999999993,
          0.0
        ],
        [
          0.034999999999999996,
          0.004899999999999999,
          0.0
        ],
        [
          0.04375,
          0.005742187499999999,
          0.0
        ],
        [
          0.05249999999999999,
          0.006431249999999999,
          0.0
        ],
        [
          0.06124999999999999,
          0.0069671874999999986,
          0.0
        ],
        [
          0.06999999999999999,
          0.007349999999999999,
          0.0
        ],
        [
          0.07874999999999999,
          0.007579687499999999,
          0.0
        ],
        [
          0.0875,
          0.007656249999999999,
          0.0
        ],
        [
          0.09624999999999999,
          0.007579687499999999,
          0.0
        ],
        [
          0.10499999999999998,
          0.00735,
          0.0
        ],
        [
          0.11374999999999999,
          0.006967187499999999,
          0.0
        ],
        [
          0.12249999999999998,
          0.0064312499999999995,
          0.0
        ],
        [
          0.13124999999999998,
          0.005742187500000001,
          0.0
        ],
        [
          0.13999999999999999,
          0.0049,
          0.0
        ],
        [
          0.14875,
          0.0039046874999999993,
          0.0
        ],
        [
          0.15749999999999997,
          0.002756250000000002,
          0.0
        ],
        [
          0.16624999999999998,
          0.0014546875000000011,
          0.0
        ],
        [
          0.175,
          0.0,
          0.0
        ]
      ],
      "f1_trajectory": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.008749999999999999,
          0.0,
          0.0
        ],
        [
          0.017499999999999988,
          0.0,
          0.0
        ],
        [
          0.026249999999999968,
          0.0,
          0.0
        ],
        [
          0.035,
          0.0,
          0.0
        ],
        [
          0.04375000000000001,
          0.0,
          0.0
        ],
        [
          0.05249999999999999,
          0.0,
          0.0
        ],
        [
          0.06124999999999996,
          0.0,
          0.0
        ],
        [
          0.06999999999999992,
          0.0,
          0.0
        ],
        [
          0.0787499999999999,
          0.0,
          0.0
        ],
        [
          0.08749999999999991,
          0.0,
          0.0
        ],
        [
          0.09624999999999993,
          0.0,
          0.0
        ],
        [
          0.10499999999999997,
          0.0,
          0.0
        ],
        [
          0.11375000000000002,
          0.0,
          0.0
        ],
        [
          0.12250000000000004,
          0.0,
          0.0
        ],
        [
          0.13125000000000003,
          0.0,
          0.0
        ],
        [
          0.14,
          0.0,
          0.0
        ],
        [
          0.14875,
          0.0,
          0.0
        ],
        [
          0.15749999999999997,
          0.0,
          0.0
        ],
        [
          0.16625000000000004,
          0.0,
          0.0
        ],
        [
          0.17500000000000007,
          0.0,
          0.0
        ]
      ],
      "endpoint_mobility": [
        [
          1.0,
          0.0
        ],
        [
          0.0,
          1.0
        ]
      ]
    }
  ],
  "exception": null,
  "counts": {
    "rhs": 3116,
    "quad": 7035
  },
  "quad_error_estimates": [
    0.0,
    1.8503661565934708e-33,
    2.692855952837882e-31,
    9.088317130969638e-31,
    3.0672707295412613e-30,
    4.133804819854077e-29,
    6.852543224214158e-29,
    2.890988952860181e-29,
    5.389752292519162e-29,
    5.110712438598006e-28,
    3.9960834641306243e-28,
    1.1649490202146722e-27,
    1.8498165961963218e-27,
    1.8498165961962834e-27,
    1.8503161965573636e-30,
    1.480208548324905e-29,
    8.704107055258929e-28,
    6.3490352316661126e-27,
    1.0130094222246877e-26,
    1.822823897893169e-26,
    9.536687894863238e-26,
    1.3912825594677102e-25,
    7.373927767045519e-26,
    1.1604436897494568e-25,
    7.17145822866708e-25,
    5.807540037061111e-25,
    1.477716306340614e-24,
    2.238990940806401e-24,
    2.238990940806399e-24,
    7.198756694360432e-24,
    1.1268755539048897e-23,
    1.9864362102959002e-23,
    9.955659824169838e-23,
    1.4413707185026483e-22,
    7.740835566818754e-23,
    1.2065436047866713e-22,
    7.223095652763562e-22,
    5.869000617892451e-22,
    1.4715451603360275e-21,
    2.2149083183556278e-21,
    2.2149083184255293e-21,
    4.323910163132191e-21,
    5.7472410149165315e-21,
    8.408803266516868e-21,
    2.767475099089112e-20,
    3.707925917073853e-20,
    2.2764448479548322e-20,
    3.2191860153714017e-20,
    1.404234895720196e-19,
    1.1781438613058901e-19,
    2.5766999618621872e-19,
    3.659418726075093e-19,
    3.659418802831245e-19,
    7.088378550906516e-21,
    1.6222717654215957e-20,
    2.072516109511045e-19,
    4.275731365190297e-19,
    4.605551672700977e-19,
    5.12780550696816e-19,
    7.646668562838993e-19,
    8.565144925043231e-19,
    7.113102184564311e-19,
    8.102159709681602e-19,
    1.548477155133185e-18,
    1.4224544533815586e-18,
    2.1059265704956156e-18,
    2.536582812092077e-18,
    2.5365828937077687e-18,
    4.880766038305516e-19,
    6.314787455516594e-19,
    1.8816082476178722e-18,
    2.724374836908057e-18,
    2.820053190495706e-18,
    2.965657816789463e-18,
    3.590173238278019e-18,
    3.793289964695801e-18,
    3.46684471346826e-18,
    3.6922818282463744e-18,
    5.052036268713935e-18,
    4.851736121746971e-18,
    5.818190472424319e-18,
    6.29186577897864e-18,
    6.2918659417976106e-18,
    2.6829022719315213e-18,
    2.7571705947600204e-18,
    2.8698931701479507e-18,
    3.351122517730749e-18,
    3.5075009823757514e-18,
    3.256219001886357e-18,
    3.429714470907897e-18,
    4.491230895814047e-18,
    4.3316782304879015e-18,
    5.123511497691612e-18,
    5.545198854310864e-18,
    5.5451989098513424e-18,
    2.8172705716465108e-18,
    3.107792235572158e-18,
    4.882115202621027e-18,
    5.694862085555868e-18,
    5.76831323680886e-18,
    5.8766066973431e-18,
    6.296351049763691e-18,
    6.417944622978472e-18,
    6.2190075550210236e-18,
    6.3583741690275864e-18,
    7.006919563324886e-18,
    6.933366583321109e-18,
    7.199302297322075e-18,
    7.228688663023905e-18,
    7.228688664306824e-18,
    5.672035980503047e-18,
    5.734483575641955e-18,
    5.826846397401958e-18,
    6.1897809931203626e-18,
    6.297139091130387e-18,
    6.122129626037061e-18,
    6.244374507458932e-18,
    6.854536311570361e-18,
    6.778346010089668e-18,
    7.095739042610085e-18,
    7.193470328034902e-18,
    7.193470334603239e-18,
    5.784086789291537e-18,
    6.012499328389678e-18,
    7.015783533600768e-18,
    7.213185647804806e-18,
    7.219540676769124e-18,
    7.224546664242475e-18,
    7.265130660244286e-18,
    7.299547244232799e-18,
    7.253748893757079e-18,
    7.272187366843901e-18,
    7.791133127731517e-18,
    7.687543270611827e-18,
    8.396107216702219e-18,
    8.924060412246326e-18,
    8.924060486466229e-18,
    7.211481438173145e-18,
    7.217719532969895e-18,
    7.223512864956418e-18,
    7.25410182515088e-18,
    7.269520255348794e-18,
    7.241504851511815e-18,
    7.262681120648116e-18,
    7.646682906766077e-18,
    7.551512942504226e-18,
    8.057479376509095e-18,
    8.518934837290884e-18,
    8.518934877931417e-18,
    7.221356489485773e-18,
    7.228506167921251e-18,
    7.873040339974671e-18,
    8.69163686164319e-18,
    8.778537272461126e-18,
    8.909574600163466e-18,
    9.615227435386772e-18,
    9.891154476549053e-18,
    9.449085279906649e-18,
    9.753543540837325e-18,
    1.1718985685380126e-17,
    1.1408597337897871e-17,
    1.3395431146670457e-17,
    1.470566849484606e-17,
    1.470566864907962e-17,
    8.84852205785256e-18,
    9.190941849328526e-18,
    1.270531944976169e-17,
    1.5166716843797838e-17,
    1.540113435132805e-17,
    1.575769801940444e-17,
    1.7297795457144388e-17,
    1.7807250793682903e-17,
    1.6991106113625395e-17,
    1.7553157349903517e-17,
    2.1850702770697533e-17,
    2.1155795449371376e-17,
    2.4799740937650985e-17,
    2.700167759388596e-17,
    2.700167781966869e-17,
    1.5591105325934627e-17,
    1.651468858523315e-17,
    2.3632080544629843e-17,
    2.779068314136862e-17,
    2.8191150894014293e-17,
    2.879940518920769e-17,
    3.1459619327950503e-17,
    3.242368631249469e-17,
    3.0895642473605135e-17,
    3.194296063039381e-17,
    3.8795335968265654e-17,
    3.7715069887049706e-17,
    4.3343611975650007e-17,
    4.670519164231338e-17,
    4.670519195333877e-17,
    2.851534824830617e-17,
    3.0087344685402064e-17,
    4.1549425179898796e-17,
    4.7940703166437605e-17,
    4.856676839984517e-17,
    4.9516375242593415e-17,
    5.3583049932856005e-17,
    5.4916541625535466e-17,
    5.2777568424692194e-17,
    5.42521529907062e-17,
    6.386747129041805e-17,
    6.229826869000031e-17,
    7.043594376215884e-17,
    7.525412287016769e-17,
    7.525412330367109e-17,
    4.9073097251380057e-17,
    5.152211900808566e-17,
    6.785196196138424e-17,
    7.718647942421438e-17,
    7.816520468408392e-17,
    7.964915964707548e-17,
    8.599678535859056e-17,
    8.807572354802029e-17,
    8.474044149288948e-17,
    8.704007853115486e-17,
    1.0162989023276882e-16,
    9.935296746767173e-17,
    1.1113274401948747e-16,
    1.1807667872419182e-16,
    1.1807667956277734e-16,
    7.895653132956558e-17,
    8.278136689507256e-17,
    1.0739962516618119e-16,
    1.1856127052940415e-16,
    1.1880408113785796e-16,
    1.1916894224651374e-16,
    1.2068749464259967e-16,
    1.2117088782129328e-16,
    1.2039213797248795e-16,
    1.209309022120399e-16,
    1.2417416894652373e-16,
    1.2368632082797373e-16,
    1.2614595047833587e-16,
    1.2752695036167557e-16,
    1.2752695036187974e-16,
    1.189991297293299e-16,
    1.1992655486215872e-16,
    1.2538322393212167e-16,
    0.0,
    2.674365137964029e-20,
    1.9660173838285212e-19,
    6.049809089047761e-19,
    1.29523442355998e-18,
    2.258648186149993e-18,
    3.4344307571234232e-18,
    4.7097250507475e-18,
    5.919667905661195e-18,
    6.8475320626092636e-18,
    7.22499311876269e-18,
    7.731678945134867e-18,
    9.425423923186515e-18,
    1.283514189777836e-17,
    1.8256493104997818e-17,
    2.6554826716056658e-17,
    3.7927408254660265e-17,
    5.3025988026535057e-17,
    7.265607821500941e-17,
    9.745309547211603e-17,
    1.2752695036183904e-16,
    1.4811855445865752e-26,
    1.1398370419898226e-25,
    2.6299733669677056e-31,
    9.614251134975931e-26,
    3.637254895348314e-29,
    7.018692742587326e-26,
    4.878475920668451e-28,
    4.3633527982651875e-26,
    2.6936234662939728e-27,
    2.2462899851685878e-26,
    9.131702342166006e-27,
    1.1779489864305553e-25,
    1.2124690965542418e-33,
    1.0656874949791065e-25,
    5.043437648184315e-30,
    8.368953762669256e-26,
    1.558914720953244e-28,
    5.654972075109728e-26,
    1.2377447181147587e-27,
    3.2128056348399526e-26,
    5.202614985425941e-27,
    5.552892427355484e-18,
    1.1856589784050141e-25,
    1.850926819220907e-27,
    1.423953576148113e-26,
    3.2874409746868827e-32,
    1.2011097239593024e-26,
    4.546384584486429e-30,
    8.76895015536309e-27,
    6.09750851636607e-29,
    5.4518476095561694e-27,
    3.3664571950745787e-28,
    2.8068953837592733e-27,
    1.1411714830532491e-27,
    1.4715557439561393e-26,
    1.515584396114589e-34,
    1.3313389067284802e-26,
    6.3041649733889795e-31,
    1.0455609325634072e-26,
    1.9485152856127302e-29,
    7.065404192883897e-27,
    1.546978002729399e-28,
    4.014448766507434e-27,
    6.501892688500128e-28,
    2.7760017691965303e-18,
    1.4811855445865752e-26,
    1.849816596196282e-27,
    3.287389506641381e-32,
    1.4222681234697678e-26,
    4.546016515088502e-30,
    1.1997663881339157e-26,
    6.096335747427083e-29,
    8.760118609620902e-27,
    3.3653129194888067e-28,
    5.447160833005527e-27,
    1.1405888636182451e-27,
    2.804961188356349e-27,
    1.5155804469581628e-34,
    1.4697947657920145e-26,
    6.303900799706158e-31,
    1.3297979827376624e-26,
    1.948259054455079e-29,
    1.0444443570229009e-26,
    1.5465722129013004e-28,
    7.05878239087735e-27,
    6.499140601935532e-28,
    4.011332212422415e-27,
    2.77511359077683e-18,
    1.4794091877471752e-26,
    1.4794091877471752e-26,
    2.629891018094905e-31,
    1.1371403177044712e-25,
    3.636665984311631e-29,
    9.59275776176974e-26,
    4.876599490366071e-28,
    7.00456226939983e-26,
    2.6917926253567362e-27,
    4.3558539557841577e-26,
    9.122380431205945e-27,
    2.2431952725239083e-26,
    1.2124627779039595e-33,
    1.175131421367956e-25,
    5.043014970291796e-30,
    1.0632220165937981e-25,
    1.5585047511010027e-28,
    8.351088554021156e-26,
    1.2370954543898007e-27,
    5.64437719189925e-26,
    5.1982116469225864e-27,
    3.2078191483039205e-26,
    5.549339713676683e-18,
    1.182816807461974e-25,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    6.006186322412976e-19,
    1.367756938550364e-23,
    3.3174434837665304e-18,
    1.845014713525121e-21,
    2.9211115986743362e-18,
    2.3680520044973528e-20,
    2.2855923796349e-18,
    1.2295476144415497e-19,
    1.5470408323584774e-18,
    3.862743343587587e-19,
    8.715517879348379e-19,
    6.336667402343012e-26,
    3.3982708887470892e-18,
    2.5969453593903764e-22,
    3.1564015212182738e-18,
    7.753116323851235e-21,
    2.62558214317833e-18,
    5.838239678956226e-20,
    1.9190195827511323e-18,
    2.289757888255665e-19,
    1.1915994368179701e-18,
    1.8771803486174256e-15,
    3.4144651862301182e-18,
    6.027974814247156e-19,
    1.3732391185815382e-23,
    3.3272243311453127e-18,
    1.852347072819287e-21,
    2.93001982327053e-18,
    2.37731584855841e-20,
    2.292915518279493e-18,
    1.2342451400776273e-19,
    1.552268988273933e-18,
    3.8770322317754123e-19,
    8.746455811526773e-19,
    6.362107538488147e-26,
    3.4082176017784065e-18,
    2.6073193448513407e-22,
    3.1658393893312957e-18,
    7.783714970914994e-21,
    2.6337801077773253e-18,
    5.860833845752455e-20,
    1.9253349623064987e-18,
    2.298375474108363e-19,
    1.1957301009683317e-18,
    1.8794900193260423e-15,
    3.424444613098021e-18,
    6.071689157968374e-19,
    1.3842472991123434e-23,
    3.3468075834815566e-18,
    1.8670693904767945e-21,
    2.9478623841865425e-18,
    2.3959139187365047e-20,
    2.307590732694108e-18,
    1.2436740250194828e-19,
    1.562751426379181e-18,
    3.905705001952821e-19,
    8.808514631417762e-19,
    6.413191833393599e-26,
    3.4281313652658576e-18,
    2.6281496745613935e-22,
    3.1847388129431913e-18,
    7.845149166155987e-21,
    2.6502041091935652e-18,
    5.906189794827172e-20,
    1.9379940360970773e-18,
    2.3156705086278323e-19,
    1.2040140521444046e-18,
    1.8841082927738078e-15,
    3.4444235473047314e-18,
    6.093615032029312e-19,
    1.3897733381345323e-23,
    3.3566098557258396e-18,
    1.874459396769288e-21,
    2.9567966226689756e-18,
    2.4052481969066065e-20,
    2.314942754612265e-18,
    1.2484054041181671e-19,
    1.5680056895749835e-18,
    3.9200889159655687e-19,
    8.839635507614566e-19,
    6.43883617331296e-26,
    3.438098275119658e-18,
    2.638606089703731e-22,
    3.1942002506445415e-18,
    7.875984902017948e-21,
    2.658430070352167e-18,
    5.928951689675188e-20,
    1.9443376958437765e-18,
    2.3243479857600145e-19,
    1.2081673312121924e-18,
    1.8864168969364486e-15,
    3.454422912427285e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    6.049809089047757e-19,
    1.3787358990150015e-23,
    3.3370123864688207e-18,
    1.85969862381425e-21,
    2.9389367680539593e-18,
    2.386603144626938e-20,
    2.3002483115902e-18,
    1.2389539403024981e-19,
    1.557505856103785e-18,
    3.891352779214974e-19,
    8.777454730763823e-19,
    6.387615651978421e-26,
    3.4181711173498454e-18,
    2.617720771425621e-22,
    3.1752851728417077e-18,
    7.814392553730659e-21,
    2.641987442369837e-18,
    5.883483865606399e-20,
    1.931659785823313e-18,
    2.307013009482677e-19,
    1.1998683073972265e-18,
    1.8817993338075895e-15,
    3.434430757123422e-18,
    3.434430757123422e-18,
    3.434430757123422e-18,
    0.0,
    1.2952546442808926e-33,
    1.8849864187684406e-31,
    6.3617574538247445e-31,
    2.1470568383902887e-30,
    2.893558579418979e-29,
    4.7965746600934944e-29,
    2.0236272148717774e-29,
    3.772677336305917e-29,
    3.577199082101197e-28,
    2.7970425975354003e-28,
    8.153744235397045e-28,
    1.294705083883745e-27,
    1.2947050838837011e-27,
    1.2952046842447842e-30,
    1.0361193384748422e-29,
    6.092265508987161e-28,
    4.5942605034722766e-27,
    7.399262896655936e-27,
    1.3445932312802073e-26,
    7.170061116128986e-26,
    1.0491821162161827e-25,
    5.531300012834931e-26,
    8.738802022445593e-26,
    5.45824380793951e-25,
    4.416196953340577e-25,
    1.1275781307916847e-24,
    1.710436967969055e-24,
    1.710436967969052e-24,
    5.51142157524715e-24,
    8.631621238925543e-24,
    1.5221107602910565e-23,
    7.624828558435731e-23,
    1.1034308857398947e-22,
    5.929877934635066e-23,
    9.238706090051039e-23,
    5.509458851317469e-22,
    4.479536098799258e-22,
    1.1193492437887524e-21,
    1.6814393537471206e-21,
    1.6814393538012368e-21,
    3.1476302128464204e-21,
    4.1180824360423606e-21,
    5.9082386857787175e-21,
    1.844262384017019e-20,
    2.4420928249496835e-20,
    1.5292817127447326e-20,
    2.1322100482192454e-20,
    8.768311835975899e-20,
    7.410841322312514e-20,
    1.5651313503747104e-19,
    2.182338411671719e-19,
    2.182338446465345e-19,
    5.0234540936770265e-21,
    1.1056615221060782e-20,
    1.2720284244130118e-19,
    2.510668432912599e-19,
    2.6842324885071615e-19,
    2.9562425184225074e-19,
    4.2259066066500966e-19,
    4.673462574762396e-19,
    3.962321722905401e-19,
    4.448815448726257e-19,
    7.821778792292077e-19,
    7.276068114483847e-19,
    1.0093484903172985e-18,
    1.1686978408462094e-18,
    1.1686978617433578e-18,
    2.8279913101433115e-19,
    3.5627548977416047e-19,
    9.207251938173726e-19,
    1.2308298331225412e-18,
    1.2614369086627224e-18,
    1.3066254476884709e-18,
    1.4803036794833472e-18,
    1.5291630235300761e-18,
    1.448726745327699e-18,
    1.5053664754803105e-18,
    1.7247699681222266e-18,
    1.708495498874348e-18,
    1.762733907629935e-18,
    1.8669783608762757e-18,
    1.8669783918982843e-18,
    1.2212903551527705e-18,
    1.2472739024712417e-18,
    1.2857696012800618e-18,
    1.4365309297574707e-18,
    1.4804119427600946e-18,
    1.408628313060313e-18,
    1.4589168492719202e-18,
    1.68642513623495e-18,
    1.6623926325179446e-18,
    1.735124675605172e-18,
    1.7567543766647938e-18,
    1.756754384061179e-18,
    1.2679413734298412e-18,
    1.3631441991193718e-18,
    1.7262434046066122e-18,
    1.7778113464317716e-18,
    1.7869090940949474e-18,
    1.8153596482628585e-18,
    1.968217562204251e-18,
    2.0412950578767326e-18,
    1.9240531491324e-18,
    2.0048931126062134e-18,
    2.6991628327866814e-18,
    2.5688239082044873e-18,
    3.408801257889249e-18,
    4.022189637519932e-18,
    4.022189749884454e-18,
    1.7750623468685368e-18,
    1.7831707899716767e-18,
    1.8016284840859874e-18,
    1.9127297994665222e-18,
    1.9746180686822968e-18,
    1.8912932067955526e-18,
    1.943803796678704e-18,
    2.468532487746894e-18,
    2.363558688987761e-18,
    2.94460730566262e-18,
    3.414809193451864e-18,
    3.414809239635283e-18,
    1.789151986378794e-18,
    1.8581278600873205e-18,
    2.742231157462385e-18,
    3.600991580353741e-18,
    3.696809714608275e-18,
    3.844021214422456e-18,
    4.535913910278842e-18,
    4.804215979977473e-18,
    4.3768241324063975e-18,
    4.6697757395605024e-18,
    6.702404747438653e-18,
    6.365976024795204e-18,
    8.262462936816023e-18,
    9.557642106282423e-18,
    9.5576422811275e-18,
    3.775023827069004e-18,
    4.16226136695817e-18,
    7.597195183862693e-18,
    1.001795477795045e-17,
    1.0253705051651016e-17,
    1.0614450966790927e-17,
    1.220104592597571e-17,
    1.2735526068012171e-17,
    1.188154267887487e-17,
    1.2468374729734498e-17,
    1.651595842375396e-17,
    1.583759247113315e-17,
    1.9440256238643116e-17,
    2.1667648839945348e-17,
    2.1667649104248667e-17,
    1.04455845444266e-17,
    1.1388667560168449e-17,
    1.8273930499437583e-17,
    2.2102865086081155e-17,
    2.232273347688142e-17,
    2.2655385073429225e-17,
    2.406913169773239e-17,
    2.4529091214193867e-17,
    2.3790456618603284e-17,
    2.4300138875845925e-17,
    2.7494861770922432e-17,
    2.70003974094848e-17,
    2.95438834195944e-17,
    3.1027378168162234e-17,
    3.1027378182308674e-17,
    2.2500225929201665e-17,
    2.3354804140476353e-17,
    2.8741659951449034e-17,
    0.0,
    6.4211510991668164e-21,
    4.720412401333668e-20,
    1.4525662839803847e-19,
    3.109904871670218e-19,
    5.42320830891291e-19,
    8.246655209828702e-19,
    1.1309458214324062e-18,
    1.4215898303942851e-18,
    1.6445406724289454e-18,
    1.7352719374311704e-18,
    1.8571606753701056e-18,
    2.2649203917213406e-18,
    3.086590302069011e-18,
    4.394805435583195e-18,
    6.400182193309793e-18,
    9.154072261422371e-18,
    1.2819062950258096e-17,
    1.759711407638689e-17,
    2.3652592395249427e-17,
    3.102737818230226e-17,
    1.0370963347365129e-26,
    7.982904380356785e-26,
    1.8409937092083145e-31,
    6.733199800464081e-26,
    2.546166763399322e-29,
    4.9152044907892526e-26,
    3.4152146090132727e-28,
    3.055471785157785e-26,
    1.8858110525463653e-27,
    1.572867196514713e-26,
    6.393589926160214e-27,
    8.249869252607786e-26,
    8.487293153855118e-34,
    7.463510682431709e-26,
    3.530469755412898e-30,
    5.860947415165694e-26,
    1.0913018001451067e-28,
    3.960069685058381e-26,
    8.665186922390749e-28,
    2.2497119173683714e-26,
    3.642490990573661e-27,
    4.986145777744841e-18,
    8.30387610524966e-26,
    1.2958153069083285e-27,
    9.970203212054307e-27,
    2.3012164024876422e-32,
    8.409783071453198e-27,
    3.182524419550189e-30,
    6.1395898406154885e-27,
    4.268431876797097e-29,
    3.816996343171915e-27,
    2.3566916778900706e-28,
    1.96511689794193e-27,
    7.989074310525248e-28,
    1.0303531674939162e-26,
    1.0609096696536763e-34,
    9.321683733085588e-27,
    4.412955107424711e-31,
    7.32060139125461e-27,
    1.3639991346025585e-29,
    4.946776205319711e-27,
    1.0829454703847941e-28,
    2.810581619667957e-27,
    4.551737694934778e-28,
    2.4927616711541608e-18,
    1.0370963347365129e-26,
    1.2947050838837035e-27,
    2.3011649344421417e-32,
    9.953348685270862e-27,
    3.1821563501522616e-30,
    8.396349713199328e-27,
    4.2672591078581087e-29,
    6.130758294873303e-27,
    2.3555474023042986e-28,
    3.812309566621272e-27,
    7.98324811617521e-28,
    1.9631827025390057e-27,
    1.0609057204972496e-34,
    1.0285921893297916e-26,
    4.412690933741887e-31,
    9.30627449317741e-27,
    1.3637429034449075e-29,
    7.309435635849547e-27,
    1.0825396805566954e-28,
    4.940154403313161e-27,
    4.548985608370182e-28,
    2.8074650655829377e-27,
    2.4921399462603705e-18,
    1.0353199778971126e-26,
    1.0353199778971126e-26,
    1.8409113603355133e-31,
    7.955937137503268e-26,
    2.545577852362639e-29,
    6.711706427257887e-26,
    3.4133381787108926e-28,
    4.901074017601756e-26,
    1.88398021160913e-27,
    3.0479729426767565e-26,
    6.384268015200152e-27,
    1.5697724838700334e-26,
    8.487229967352293e-34,
    8.221693601981791e-26,
    3.5300470775203786e-30,
    7.438855898578623e-26,
    1.0908918302928658e-28,
    5.843082206517591e-26,
    8.658694285141168e-28,
    3.949474801847902e-26,
    3.638087652070308e-27,
    2.24472543083234e-26,
    4.983658878169681e-18,
    8.275454395819258e-26,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.4376169548120141e-19,
    3.2727299492745206e-24,
    7.945597702286266e-19,
    4.414826970847465e-22,
    6.995650583438391e-19,
    5.666672940916514e-21,
    5.472853436368121e-19,
    2.942499343759053e-20,
    3.7037752313318087e-19,
    9.245124358028615e-20,
    2.0862578480563197e-19,
    1.5162112372689767e-26,
    8.139357772052688e-19,
    6.213968522012117e-23,
    7.559576782000893e-19,
    1.8552411168648858e-21,
    6.287454577333259e-19,
    1.397122385074097e-20,
    4.594713594174469e-19,
    5.480018472546847e-20,
    2.8525816237767613e-19,
    1.2354606771113306e-15,
    8.178180113048523e-19,
    1.4450804032792194e-19,
    3.29150167064835e-24,
    7.979136034779096e-19,
    4.439934692608157e-22,
    7.026190860889283e-19,
    5.698396269403911e-21,
    5.49795283339566e-19,
    2.958587035365073e-20,
    3.7216894766031038e-19,
    9.294065772687454e-20,
    2.096856329524726e-19,
    1.5249222327158736e-26,
    8.173466288337292e-19,
    6.249490853982794e-23,
    7.591936437361719e-19,
    1.865719066163643e-21,
    6.315556219463229e-19,
    1.404859883092719e-20,
    4.616356022481172e-19,
    5.509532918269075e-20,
    2.8667336355171556e-19,
    1.2377250028439593e-15,
    8.212401101971827e-19,
    1.4600746047511254e-19,
    3.329259752790144e-24,
    8.046318767951926e-19,
    4.490432270892517e-22,
    7.087399687436494e-19,
    5.7621876891874245e-21,
    5.548293600002537e-19,
    2.990928162565505e-20,
    3.75764605262352e-19,
    9.392414013909523e-20,
    2.1181429498776736e-19,
    1.5424441566472668e-26,
    8.241783435290188e-19,
    6.32093892709014e-23,
    7.656772204778406e-19,
    1.886791006883204e-21,
    6.371897309625921e-19,
    1.4204169871591675e-20,
    4.65977973823738e-19,
    5.568855080392346e-20,
    2.8951485421799774e-19,
    1.2422529066943566e-15,
    8.2809419402143e-19,
    1.467605373293811e-19,
    3.348246383216015e-24,
    8.079962240197965e-19,
    4.51582246292028e-22,
    7.118067552147059e-19,
    5.794256144855848e-21,
    5.57353459292969e-19,
    3.007181736714273e-20,
    3.7756882505533315e-19,
    9.441821064693183e-20,
    2.1288310807394629e-19,
    1.5512552119432324e-26,
    8.275991082312626e-19,
    6.356865164479686e-23,
    7.689247492780251e-19,
    1.8973851296833854e-21,
    6.400136228448932e-19,
    1.428236672006361e-20,
    4.681560784486397e-19,
    5.598662996068445e-20,
    2.9094113814747856e-19,
    1.2445164862337863e-15,
    8.315260794592351e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    1.4525662839803852e-19,
    3.310344893542878e-24,
    8.01270987773624e-19,
    4.465136403365131e-22,
    7.056774009350938e-19,
    5.730234458075378e-21,
    5.523099617205838e-19,
    2.974729951851944e-20,
    3.739646439076475e-19,
    9.343162287161153e-20,
    2.1074846980969455e-19,
    1.5336665180400498e-26,
    8.20760833967194e-19,
    6.285147572961374e-23,
    7.624335048655052e-19,
    1.876235674268061e-21,
    6.343703884872398e-19,
    1.4126247373130657e-20,
    4.638044777236433e-19,
    5.539145087616688e-20,
    2.880922617527157e-19,
    1.2399890791346918e-15,
    8.246655209828703e-19,
    8.246655209828703e-19,
    8.246655209828703e-19,
    0.0,
    9.251803027391738e-34,
    1.3464067293888134e-31,
    4.544051002394817e-31,
    1.5335809109563089e-30,
    2.066727752462249e-29,
    3.425928950679726e-29,
    1.4453860562128417e-29,
    2.6946273654970877e-29,
    2.5548568444366746e-28,
    1.9976820198052632e-28,
    5.823246924230548e-28,
    9.246307423420008e-28,
    9.246307423419832e-28,
    9.251303427030647e-31,
    7.400598652414674e-30,
    4.35103781147261e-28,
    3.284702639313979e-27,
    5.291700310468902e-27,
    9.61880830204709e-27,
    5.1313068526056016e-26,
    7.508698052901815e-26,
    3.9584042062686454e-26,
    6.254072090944531e-26,
    3.9054936162791976e-25,
    3.1600592513095595e-25,
    8.065995799608484e-25,
    1.2232949838279317e-24,
    1.2232949838279224e-24,
    3.938528938361002e-24,
    6.165606414350875e-24,
    1.0865321115790957e-23,
    5.427438873673447e-23,
    7.847141508712857e-23,
    4.2233097018231596e-23,
    6.573181425120002e-23,
    3.8954818120655846e-22,
    3.1702787729167164e-22,
    7.883854474057651e-22,
    1.1810430145511702e-21,
    1.1810430145871438e-21,
    2.1612270864685035e-21,
    2.8020498155853064e-21,
    3.973208934914003e-21,
    1.1963748424889685e-20,
    1.569590879864961e-20,
    9.98028914023014e-21,
    1.3766267996647258e-20,
    5.356911671835217e-20,
    4.563762713607385e-20,
    9.25314893527751e-20,
    1.2591225091067e-19,
    1.2591225248245586e-19,
    3.3958969144874944e-21,
    7.289949521812675e-21,
    7.617959797460245e-20,
    1.422880037874626e-19,
    1.5078867948557696e-19,
    1.6390223215959806e-19,
    2.2192027866845574e-19,
    2.411572463983309e-19,
    2.1029708335190177e-19,
    2.315798466143276e-19,
    3.579674969197625e-19,
    3.4019324619390334e-19,
    4.1848364471310187e-19,
    4.445851591610319e-19,
    4.44585160866193e-19,
    1.5775052132285394e-19,
    1.9226004662755834e-19,
    3.9769193522864065e-19,
    4.497723155250592e-19,
    4.511780403935711e-19,
    4.51845402119203e-19,
    4.740561022577414e-19,
    4.8982819531819e-19,
    4.651366352165889e-19,
    4.821163117802373e-19,
    7.177287739252846e-19,
    6.670372658132671e-19,
    1.0221650640866549e-18,
    1.3258032777609274e-18,
    1.3258033327736004e-18,
    4.516922444519067e-19,
    4.57805384394816e-19,
    8.915214776111537e-19,
    1.4475882865779998e-18,
    1.5113099044739153e-18,
    1.6105413748657512e-18,
    2.0845846940591844e-18,
    2.2674574156102866e-18,
    1.977686343895504e-18,
    2.175426118923266e-18,
    3.641019045801048e-18,
    3.3884800021475527e-18,
    4.85951690329894e-18,
    5.864089890158789e-18,
    5.8640900559023705e-18,
    1.4313695515021888e-18,
    1.4862867829058983e-18,
    1.5714042530065748e-18,
    1.9615358346776887e-18,
    2.1137684967930407e-18,
    1.880221803595016e-18,
    2.037282088452619e-18,
    3.2317000757291904e-18,
    3.0289366083494764e-18,
    4.165244120547943e-18,
    4.9465932413143096e-18,
    4.946593314361002e-18,
    1.5313996142217755e-18,
    1.7583310631311277e-18,
    3.771955978749842e-18,
    5.086405368085054e-18,
    5.157326825381452e-18,
    5.264991519869648e-18,
    5.727302196429663e-18,
    5.879317200554715e-18,
    5.6355777224547606e-18,
    5.803553169446286e-18,
    6.877172970418379e-18,
    6.708761965221977e-18,
    7.583238588531589e-18,
    8.10227395448857e-18,
    8.102273957159422e-18,
    5.2147191708654775e-18,
    5.49276402584727e-18,
    7.305265594003104e-18,
    0.0,
    1.6714783406221742e-21,
    1.2287623623213739e-20,
    3.7811535517789564e-20,
    8.095366153662761e-20,
    1.4117174244193856e-19,
    2.1467077314296826e-19,
    2.944030481722521e-19,
    3.700683941706816e-19,
    4.281147251155382e-19,
    4.517390892542444e-19,
    4.834819826434579e-19,
    5.89691922325542e-19,
    8.037629013456059e-19,
    1.1447041593967023e-18,
    1.6675175097905362e-18,
    2.385819980175327e-18,
    3.342319498186513e-18,
    4.590133896622233e-18,
    6.172812098294261e-18,
    8.102273957157791e-18,
    7.410368615031379e-27,
    5.705927020662492e-26,
    1.3150072707020535e-31,
    4.8124989107895135e-26,
    1.8187746754333277e-29,
    3.5128789895905383e-26,
    2.4397070679098203e-28,
    2.1835511097528504e-26,
    1.3472694433812948e-27,
    1.1239186707454637e-26,
    4.568181648823019e-27,
    5.896788844809274e-26,
    6.062361279396916e-34,
    5.334601170858805e-26,
    2.5218244935652862e-30,
    4.1889431834966545e-26,
    7.795598529396822e-29,
    2.8301347583574836e-26,
    6.190346749886189e-28,
    1.607649439053984e-26,
    2.6024083273388083e-27,
    4.719336980466927e-18,
    5.935400319382673e-26,
    9.2574096536661e-28,
    7.123981512436427e-27,
    1.643733354354816e-32,
    6.0089069593599814e-27,
    2.273284309592696e-30,
    4.3866829641170905e-27,
    3.049047450417782e-29,
    2.7270954989157454e-27,
    1.683514666433733e-28,
    1.4039312407303682e-27,
    5.707313963853756e-28,
    7.362181165191008e-27,
    7.577931853464011e-35,
    6.660546843619447e-27,
    3.1521485301151968e-31,
    5.2305961016683014e-27,
    9.743217005957774e-30,
    3.5343575469435864e-27,
    7.735904488217242e-29,
    2.0080035217749718e-27,
    3.251634365891213e-28,
    2.3594460903571718e-18,
    7.410368615031379e-27,
    9.246307423419847e-28,
    1.6436818863093158e-32,
    7.107126985652978e-27,
    2.2729162401947694e-30,
    5.9954736011061095e-27,
    3.0478746814787943e-29,
    4.377851418374906e-27,
    1.6823703908479601e-28,
    2.7224087223651025e-27,
    5.701487769503717e-28,
    1.4019970453274436e-27,
    7.577892361899747e-35,
    7.344571383549763e-27,
    3.1518843564323727e-31,
    6.645137603711268e-27,
    9.740654694381267e-30,
    5.2194303462632385e-27,
    7.731846589936255e-29,
    3.5277357449370374e-27,
    3.2488822793266165e-28,
    2.0048869676899525e-27,
    2.3590020011473216e-18,
    7.392605046637376e-27,
    7.392605046637376e-27,
    1.314924921829252e-31,
    5.678959777808974e-26,
    1.8181857643966445e-29,
    4.79100553758332e-26,
    2.4378306376074407e-28,
    3.498748516403041e-26,
    1.3454386024440593e-27,
    2.176052267271822e-26,
    4.5588597378629566e-27,
    1.1208239581007841e-26,
    6.06229809289409e-34,
    5.86861319418328e-26,
    2.521401815672769e-30,
    5.30994638700572e-26,
    7.791498830874412e-29,
    4.171077974848551e-26,
    6.183854112636609e-28,
    2.8195398751470046e-26,
    2.5980049888354544e-27,
    1.6026629525179528e-26,
    4.7175606236275265e-18,
    5.906978609952267e-26,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.7267387241151096e-20,
    8.48022689155847e-25,
    2.0613587869209802e-19,
    1.144004673691229e-22,
    1.8146962210986604e-19,
    1.4684967003923197e-21,
    1.4194226770383206e-19,
    7.626169442389141e-21,
    9.604049219242331e-20,
    2.3964203178717202e-20,
    5.4086958677643174e-20,
    3.92874418735424e-27,
    2.111679166243644e-19,
    1.6101747314875063e-23,
    1.9611164623475888e-19,
    4.8075972318132465e-22,
    1.6308498123654413e-19,
    3.6207624829243926e-21,
    1.1915510155094161e-19,
    1.4203661896396147e-20,
    7.39612508636046e-20,
    8.552430771715909e-16,
    2.1217618828031687e-19,
    3.7538889204147845e-20,
    8.54848086596467e-25,
    2.0735738718905773e-19,
    1.1531341983448867e-22,
    1.825816993307263e-19,
    1.480032599861147e-21,
    1.4285594916274235e-19,
    7.684677450328431e-21,
    9.669241601290568e-20,
    2.4142222436969972e-20,
    5.447254899322575e-20,
    3.9604171264643925e-27,
    2.124102502979366e-19,
    1.6230908498612217e-23,
    1.9729011962443085e-19,
    4.845697772132006e-22,
    1.6410811069073043e-19,
    3.648900622872546e-21,
    1.1994281754096985e-19,
    1.4311008411674037e-20,
    7.447618982366704e-20,
    8.574859929848999e-16,
    2.1342263046068574e-19,
    3.8085326743801467e-20,
    8.686083363366671e-25,
    2.0980583653920824e-19,
    1.171537125462982e-22,
    1.8481241353909872e-19,
    1.5032802237592745e-21,
    1.4469056401229185e-19,
    7.802538815980698e-21,
    9.800280162718243e-20,
    2.450063505399599e-20,
    5.52483042143824e-20,
    4.024272608320608e-27,
    2.149000474577707e-19,
    1.6491288063162575e-23,
    1.9965302647147119e-19,
    4.922490636114914e-22,
    1.6616141235014693e-19,
    3.705595660307075e-21,
    1.215253395841366e-19,
    1.452719731592093e-20,
    7.551172633533395e-20,
    8.61971290260287e-16,
    2.1592058090492008e-19,
    3.8360263430585815e-20,
    8.755433812490374e-25,
    2.1103271108502231e-19,
    1.1808107675732061e-22,
    1.8593100164986945e-19,
    1.5149922084546461e-21,
    1.4561147050439755e-19,
    7.861893163374317e-21,
    9.86612539361984e-20,
    2.468103001444112e-20,
    5.563846854754236e-20,
    4.0564560568613715e-27,
    2.1614744069315424e-19,
    1.662250998863907e-23,
    2.008374010766759e-19,
    4.961183898203278e-22,
    1.6719154676137979e-19,
    3.734153120647256e-21,
    1.223201284123287e-19,
    1.463604112831192e-20,
    7.603231991483708e-20,
    8.642136731436001e-16,
    2.1717201811114007e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    3.781153551778954e-20,
    8.617099368869126e-25,
    2.0858071748894883e-19,
    1.1623116423204783e-22,
    1.8369597125972717e-19,
    1.4916270642489987e-21,
    1.437720523976541e-19,
    7.743467076349987e-21,
    9.734652072924781e-20,
    2.432103279395232e-20,
    5.485966426367263e-20,
    3.992259782486523e-27,
    2.136543055823331e-19,
    1.6360754823878072e-23,
    1.9847058948121054e-19,
    4.88399541711061e-22,
    1.6513359400526549e-19,
    3.677178254776649e-21,
    1.2073289974294837e-19,
    1.4418853313728203e-20,
    7.499301563669366e-20,
    8.597287304442596e-16,
    2.1467077314296814e-19,
    2.1467077314296814e-19,
    2.1467077314296814e-19,
    0.0,
    6.476245465828843e-34,
    9.424719623540927e-32,
    3.18077116382237e-31,
    1.0734739653808224e-30,
    1.4466046322447033e-29,
    2.3979446686193956e-29,
    1.0117051872186402e-29,
    1.886089887390464e-29,
    1.7881001661883852e-28,
    1.3981615865077462e-28,
    4.075373940855598e-28,
    6.470749861857067e-28,
    6.470749861856959e-28,
    6.475745865467764e-31,
    5.180152603164361e-30,
    3.045117038336677e-28,
    2.2861818080783542e-27,
    3.6773385762958086e-27,
    6.673247069876266e-27,
    3.5476874568062055e-26,
    5.188174062865638e-26,
    2.737990452374055e-26,
    4.322537977090214e-26,
    2.6922542572564853e-25,
    2.179003564659702e-25,
    5.554902947893359e-25,
    8.419747844772526e-25,
    8.419747844772473e-25,
    2.7059190917600573e-24,
    4.2325556129248606e-24,
    7.450087270658849e-24,
    3.704372428954828e-23,
    5.348201724835643e-23,
    2.8850605678491296e-23,
    4.4831282182135785e-23,
    2.6313383259006294e-22,
    2.144606626017736e-22,
    5.293737183391429e-22,
    7.896702130256761e-22,
    7.896702130483078e-22,
    5.804068938858231e-24,
    1.850413791345682e-23,
    4.124783438518791e-22,
    1.4168763367189797e-21,
    1.8216782410523872e-21,
    2.553802680576627e-21,
    7.38831796290999e-21,
    9.580207320099032e-21,
    6.208439666296473e-21,
    8.451282986950825e-21,
    3.0325078789585196e-20,
    2.6173900150880513e-20,
    4.9413943016752075e-20,
    6.407920344166698e-20,
    6.407920401759932e-20,
    2.1940159621978798e-21,
    4.588747545087015e-21,
    4.166118434066787e-20,
    7.034582747734815e-20,
    7.345074873404998e-20,
    7.803787000325067e-20,
    9.515320212112421e-20,
    9.954171282214731e-20,
    9.216968459155546e-20,
    9.744559675839294e-20,
    1.116484169541314e-19,
    1.0927082927268405e-19,
    1.4005729984814966e-19,
    1.8248238929549237e-19,
    1.8248239366586212e-19,
    7.591693096971587e-20,
    8.708162104332975e-20,
    1.2581614860307938e-19,
    2.0561267377541252e-19,
    2.179472619096848e-19,
    2.374537554676982e-19,
    3.447949373108688e-19,
    3.874760939273422e-19,
    3.203460238741091e-19,
    3.6586562757930157e-19,
    7.703275240198209e-19,
    6.9395371533106185e-19,
    1.15251950280879e-18,
    1.4940074529756054e-18,
    1.4940074882833227e-18,
    2.2822818597832504e-19,
    2.8421727004308755e-19,
    9.883615940231829e-19,
    1.5157696348335484e-18,
    1.5267335561739896e-18,
    1.5432835377308193e-18,
    1.6131311935876307e-18,
    1.635692401623641e-18,
    1.5994238306448837e-18,
    1.6244719231658375e-18,
    1.7793981710732774e-18,
    1.7556408168045227e-18,
    1.877055096302803e-18,
    1.9470114275260705e-18,
    1.9470114275317986e-18,
    1.5355697020301686e-18,
    1.5779360365488283e-18,
    1.838968649482848e-18,
    0.0,
    4.0132195115727163e-22,
    2.9502586140733593e-21,
    9.07855245978335e-21,
    1.9436992503399292e-20,
    3.3895411156901354e-20,
    5.1542681974661855e-20,
    7.068672227442979e-20,
    8.885450653900898e-20,
    1.02792098425879e-19,
    1.0846471113297269e-19,
    1.160870958900563e-19,
    1.4159239276259707e-19,
    1.9300264017213805e-19,
    2.748885135662578e-19,
    4.0046734449679216e-19,
    5.730247307023051e-19,
    8.028397943865566e-19,
    1.1027015972405459e-18,
    1.4831159502528452e-18,
    1.947011427531575e-18,
    5.189922565781063e-27,
    3.998194000891773e-26,
    9.205174418223574e-32,
    3.371973243533588e-26,
    1.273230609458832e-29,
    2.4611348636915008e-26,
    1.708076412082231e-28,
    1.52961060319915e-26,
    9.433632365074916e-28,
    7.872072764185266e-27,
    3.1991254408201226e-27,
    4.131978538960391e-26,
    4.243662373553264e-34,
    3.7379190371791256e-26,
    1.765340547179578e-30,
    2.934940009744873e-26,
    5.457533925356138e-29,
    1.9826835633318102e-26,
    4.334216620507768e-28,
    1.1261025803181936e-26,
    1.8223463299126694e-27,
    4.577517091301311e-18,
    4.1590434799824315e-26,
    6.4818520921032075e-28,
    4.9893152377230164e-27,
    1.1506210682551966e-32,
    4.2082498752900674e-27,
    1.5913542271245763e-30,
    3.072002806743291e-27,
    2.1345091306332954e-29,
    1.9096698657236183e-27,
    1.1786319078414783e-28,
    9.830419978216964e-28,
    3.9959937038501337e-28,
    5.156168282879892e-27,
    5.304558221159449e-35,
    4.66469417651984e-27,
    2.206543597133061e-31,
    3.663092134478571e-27,
    6.820636250906917e-30,
    2.475043553161493e-27,
    5.415741826494218e-29,
    1.4060699483552332e-27,
    2.2765568691085386e-28,
    2.2886027591558406e-18,
    5.189922565781063e-27,
    6.470749861856954e-28,
    1.1505696002096958e-32,
    4.9724607109395675e-27,
    1.5909861577266492e-30,
    4.194816517036196e-27,
    2.133336361694308e-29,
    3.0631712610011056e-27,
    1.1774876322557063e-28,
    1.904983089172975e-27,
    3.990167509500095e-28,
    9.811078024187716e-28,
    5.304518729595183e-35,
    5.138558501238647e-27,
    2.2062794234502366e-31,
    4.649284936611661e-27,
    6.818073939330411e-30,
    3.6519263790735076e-27,
    5.41168392821323e-29,
    2.4684217511549435e-27,
    2.2738047825439423e-28,
    1.4029533942702137e-27,
    2.2882918967089455e-18,
    5.172158997387062e-27,
    5.172158997387062e-27,
    9.204350929495562e-32,
    3.9712267580382546e-26,
    1.2726416984221483e-29,
    3.3504798703273947e-26,
    1.7061999817798513e-28,
    2.4470043905040034e-26,
    9.41532395570256e-28,
    1.522111760718121e-26,
    3.1898035298600608e-27,
    7.84112563773847e-27,
    4.24359918705044e-34,
    4.1038028883343975e-26,
    1.7649178692870605e-30,
    3.7132642533260404e-26,
    5.453434226833726e-29,
    2.91707480109677e-26,
    4.32772398325819e-28,
    1.9720886801213318e-26,
    1.817942991409315e-27,
    1.1211160937821623e-26,
    4.576273641513731e-18,
    4.130621770552028e-26,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    8.89224579754217e-21,
    2.0221252948325784e-25,
    4.9242394954145725e-20,
    2.7280580157052577e-23,
    4.334255889419956e-20,
    3.5022313882837876e-22,
    3.38928438340712e-20,
    1.8190561190126555e-21,
    2.2925601724585362e-20,
    5.717320751604126e-21,
    1.2907222375280653e-20,
    9.368055389881533e-28,
    5.044629626553275e-20,
    3.839578766614106e-24,
    4.684444069038957e-20,
    1.1465005862020075e-22,
    3.894670605080798e-20,
    8.635808581922234e-22,
    2.844752991787774e-20,
    3.3883026739202724e-21,
    1.76524972509142e-20,
    5.876863261938152e-16,
    5.068753559894765e-20,
    8.985118822283623e-21,
    2.0454562182979988e-25,
    4.966096888622814e-20,
    2.7592668581474616e-23,
    4.3723516088228983e-20,
    3.541670643578985e-22,
    3.4205701794252645e-20,
    1.8390623678388468e-21,
    2.3148730485528068e-20,
    5.778207102314176e-21,
    1.303914372020135e-20,
    9.47632023293111e-28,
    5.087203523418987e-20,
    3.8837303263961035e-24,
    4.724821524198106e-20,
    1.159525702028207e-22,
    3.9297119349293743e-20,
    8.732015377733739e-22,
    2.8717194268188685e-20,
    3.4250127814856165e-21,
    1.782870524765541e-20,
    5.899178395429022e-16,
    5.111468842132379e-20,
    9.172547105272775e-21,
    2.092653989511511e-25,
    5.0500792647757364e-20,
    2.8223890407674965e-23,
    4.44886551098066e-20,
    3.621410149040803e-22,
    3.483497684844984e-20,
    1.8794888782744482e-21,
    2.3598193612585894e-20,
    5.901142773729973e-21,
    1.3305228075324519e-20,
    9.695345074645208e-28,
    5.172604165808078e-20,
    3.973040727945902e-24,
    4.8058697241096056e-20,
    1.1858657102562627e-22,
    4.000140489192779e-20,
    8.926479696373028e-22,
    2.9260000736764544e-20,
    3.49916567414797e-21,
    1.818389478401794e-20,
    5.9438049178116235e-16,
    5.197149149626355e-20,
    9.267103140660538e-21,
    2.116522185549135e-25,
    5.092199606378879e-20,
    2.854304058465836e-23,
    4.4872802725125524e-20,
    3.6617122210702072e-22,
    3.515137511446457e-20,
    1.899909832661566e-21,
    2.382452133978955e-20,
    5.9631932156242564e-21,
    1.3439390684956924e-20,
    9.80611141387709e-28,
    5.2154259939486386e-20,
    4.018202050978141e-24,
    4.846536349375991e-20,
    1.1991812595550986e-22,
    4.035525068153186e-20,
    9.024741159179663e-22,
    2.953313079825215e-20,
    3.536609455645739e-21,
    1.83628735434117e-20,
    5.966116320914565e-16,
    5.2401092010268995e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    9.078552459783351e-21,
    2.0689655584657606e-25,
    5.008044248595901e-20,
    2.7907102535078423e-23,
    4.4105553835269444e-20,
    3.581396593286305e-22,
    3.4519749252715765e-20,
    1.8592065052343043e-21,
    2.3372928878639813e-20,
    5.839480921659457e-21,
    1.3171812349775887e-20,
    9.585415737750318e-28,
    5.129862519212457e-20,
    3.92821723324313e-24,
    4.765297426054138e-20,
    1.172647300512216e-22,
    3.964869001642608e-20,
    8.828905091742617e-22,
    2.898801987070342e-20,
    3.461966948277637e-21,
    1.8005838215828077e-20,
    5.921492278351644e-16,
    5.154268197466187e-20,
    5.154268197466187e-20,
    5.154268197466187e-20,
    0.0,
    1.3877743398893469e-39,
    1.062333624820573e-36,
    5.378018712082327e-36,
    2.7225876020967486e-35,
    8.732086163790937e-34,
    1.7131243840059607e-33,
    5.420577181558526e-34,
    1.2437813357886527e-33,
    2.496353937003644e-32,
    1.7982159761231848e-32,
    7.488829571936349e-32,
    1.3873346915716357e-31,
    1.3873346915715972e-31,
    1.387734371860462e-35,
    2.22030394070316e-34,
    5.077316782088844e-32,
    5.720851830270512e-31,
    9.975187636312175e-31,
    2.0317736174261768e-30,
    1.5968154749141137e-29,
    2.580159238111426e-29,
    1.153666328068774e-29,
    2.0482541917191127e-29,
    2.1310416678760857e-28,
    1.6207823288099247e-28,
    5.464741938409514e-28,
    9.410271984102122e-28,
    9.410271984102111e-28,
    4.365224007794592e-27,
    7.882626110899227e-27,
    1.667141710482812e-26,
    1.4120082618055949e-25,
    2.3086603080146565e-25,
    1.0109632175237027e-25,
    1.822735642069888e-25,
    1.9729842202632918e-24,
    1.4960699409823167e-24,
    5.097868652242889e-24,
    8.800788926510278e-24,
    8.800788926692208e-24,
    2.872197382915677e-23,
    4.6414317307179373e-23,
    8.66911603444522e-23,
    5.571475085745785e-22,
    8.65328709984356e-22,
    4.139503194026999e-22,
    6.999763122480988e-22,
    6.074480188785471e-21,
    4.718216687887565e-21,
    1.4441359161865594e-20,
    2.370874275882239e-20,
    2.3708744008115016e-20,
    6.563793418457501e-23,
    2.456156848949576e-22,
    1.0598576297783305e-20,
    2.946354713378258e-20,
    3.2679075135364235e-20,
    3.795090952656568e-20,
    6.607952781980669e-20,
    7.730592162296551e-20,
    5.978067601703458e-20,
    7.158798772581622e-20,
    1.746657478167232e-19,
    1.5547676578174023e-19,
    2.6576673349587004e-19,
    3.419742576400347e-19,
    3.4197428350780776e-19,
    3.543048686421901e-20,
    5.068405906874408e-20,
    2.2797662542884673e-19,
    3.7662727347409666e-19,
    3.9455688775232544e-19,
    4.221721943694482e-19,
    5.443658195879776e-19,
    5.851113173609064e-19,
    5.198268908217965e-19,
    5.648022593032206e-19,
    8.394901647435772e-19,
    7.996370424181832e-19,
    9.817719010834995e-19,
    1.051751961490236e-18,
    1.051751987987444e-18,
    4.0922333096896664e-19,
    4.818296561298919e-19,
    9.31275477399549e-19,
    1.0681394648944422e-18,
    1.074344976568885e-18,
    1.080933561861642e-18,
    1.0993838585086762e-18,
    1.1237487309095959e-18,
    1.0931984115171027e-18,
    1.112039534509982e-18,
    1.4902898740824046e-18,
    1.3992302238544207e-18,
    2.022083049152326e-18,
    2.5414406208562903e-18,
    2.541440976977386e-18,
    1.0642365485263258e-18,
    1.0694458461197593e-18,
    1.0758788238346536e-18,
    1.0851696111727885e-18,
    1.0921839499106335e-18,
    1.0845316118140593e-18,
    1.0887134863998872e-18,
    1.2319115683904716e-18,
    1.1968071371023162e-18,
    1.4459355251193357e-18,
    1.6423882249810104e-18,
    1.6423882664759185e-18,
    1.0730983676672079e-18,
    1.0834784162201954e-18,
    1.3456091300420512e-18,
    1.7516867854043852e-18,
    1.808422907138432e-18,
    1.8962190056738346e-18,
    2.2957609517309385e-18,
    2.4350552931962892e-18,
    2.213598512764112e-18,
    2.365144868643271e-18,
    3.69376217851917e-18,
    3.461313492625701e-18,
    4.776002004386642e-18,
    5.749376260821339e-18,
    5.749376470602611e-18,
    1.7325234159584694e-18,
    1.7790153972034246e-18,
    1.850580952700093e-18,
    2.1711360523258384e-18,
    2.2811537815235975e-18,
    2.1058468249803056e-18,
    2.2260394885636188e-18,
    3.200931837474973e-18,
    3.0271498296617182e-18,
    3.9736442266210614e-18,
    4.594576391694048e-18,
    4.59457646037501e-18,
    1.817018026117546e-18,
    2.005847856916784e-18,
    3.661021650484328e-18,
    4.870213554400337e-18,
    5.0123404641518094e-18,
    5.231051502080121e-18,
    6.209650307876265e-18,
    6.545103516860033e-18,
    6.0104771209155435e-18,
    6.377082293933848e-18,
    8.907260212766334e-18,
    8.489627629944112e-18,
    1.0839418883923499e-17,
    1.237924609262077e-17,
    1.2379246312590835e-17,
    4.832102360588199e-18,
    4.9540727126872215e-18,
    5.1411244398725426e-18,
    5.969486292438777e-18,
    6.250539414593382e-18,
    5.801948858044443e-18,
    6.10993728239841e-18,
    8.195968066713922e-18,
    7.855799583740789e-18,
    9.691050229218502e-18,
    1.0911707494877298e-17,
    1.0911707590766774e-17,
    5.053503296139417e-18,
    5.544207902505518e-18,
    9.08130827420881e-18,
    1.1387896645717863e-17,
    1.1631550774694561e-17,
    1.2004118044067246e-17,
    1.3639421835193987e-17,
    1.4189332734157936e-17,
    1.3310484311987581e-17,
    1.3914520830312936e-17,
    1.793939108547513e-17,
    1.7290035718551895e-17,
    2.073017648271847e-17,
    2.2897206214220425e-17,
    2.2897206456873473e-17,
    1.1338479795657105e-17,
    1.1556337867850407e-17,
    1.1888813509890279e-17,
    1.3339582913593518e-17,
    1.38245461314607e-17,
    1.3048826273714802e-17,
    1.3582362832741678e-17,
    1.7098771885701526e-17,
    1.6535550834577952e-17,
    1.9504060833970402e-17,
    2.131532650423318e-17,
    2.1315326632726648e-17,
    1.173331096091701e-17,
    1.2598966681424487e-17,
    1.854882266749187e-17,
    2.202823628308019e-17,
    2.239728667467041e-17,
    2.2959409076970427e-17,
    2.5397852702105704e-17,
    2.62081203002449e-17,
    2.4910937819257482e-17,
    2.5803773245763524e-17,
    3.162387707561365e-17,
    3.0698505098895063e-17,
    3.5550438579370256e-17,
    3.8482872621445937e-17,
    3.848287290129225e-17,
    2.2696659689244198e-17,
    2.4155856784820643e-17,
    3.399573200724889e-17,
    3.919909853715664e-17,
    3.956095231174931e-17,
    4.010845437959114e-17,
    4.2435807675928797e-17,
    4.319321727619504e-17,
    4.1976970873790844e-17,
    4.281619006374864e-17,
    4.8080092016455936e-17,
    4.7264907747653816e-17,
    5.146023829119371e-17,
    5.39097422460441e-17,
    5.3909742296438154e-17,
    3.985307759107976e-17,
    4.1259747486903263e-17,
    5.0136443132756875e-17,
    0.0,
    4.987329993192688e-22,
    7.28583857692573e-21,
    3.337174173236647e-20,
    9.43689394305074e-20,
    2.0328776634458146e-19,
    3.6533203653245746e-19,
    5.726945526546084e-19,
    7.993528265654609e-19,
    9.95866283570609e-19,
    1.0841781108312056e-18,
    1.219541027944085e-18,
    1.712310329349561e-18,
    2.7850892666547813e-18,
    4.6392469187213615e-18,
    7.661207955316299e-18,
    1.21140349230993e-17,
    1.8437718891328328e-17,
    2.7152277913938124e-17,
    3.881825291809641e-17,
    5.3909742296309465e-17,
    2.2218671347218342e-30,
    3.3751638220277595e-29,
    1.0293781001575295e-36,
    2.6898785710137187e-29,
    7.362023683920974e-34,
    1.768207616587195e-29,
    2.346019130454904e-32,
    9.382152146305116e-30,
    2.289381061870944e-31,
    3.8712351546046314e-30,
    1.1658735994179937e-30,
    3.5264546433686845e-29,
    7.898334805914753e-40,
    3.085654990895806e-29,
    5.283709823546075e-35,
    2.235696255432782e-29,
    5.125342018008625e-33,
    1.3256849796560613e-29,
    8.118067649425188e-32,
    6.238271748104918e-30,
    5.50665875085312e-31,
    5.5528924273554984e-18,
    3.5572611523093663e-29,
    1.388222869991296e-31,
    2.1081466183492333e-30,
    6.433559406785457e-38,
    1.680171944308738e-30,
    4.6010661382690833e-35,
    1.1045364890701048e-30,
    1.4661115651341408e-33,
    5.861157889872296e-31,
    1.4306038229424258e-32,
    2.4186331126418955e-31,
    7.284726466955502e-32,
    2.202628428630561e-30,
    4.936452393479703e-41,
    1.927344678916084e-30,
    3.3022448375053917e-36,
    1.3965147926392463e-30,
    3.203114115944778e-34,
    8.281391815518343e-31,
    5.073082566062103e-33,
    3.8973062244200252e-31,
    3.4408849625142223e-32,
    2.776001769196531e-18,
    2.2218671347218342e-30,
    1.3873346915715963e-31,
    6.433451968387254e-38,
    2.1054850775129994e-30,
    4.600668809906035e-35,
    1.6781676191590653e-30,
    1.4658107823337927e-33,
    1.1033499464763215e-30,
    1.4300851414885989e-32,
    5.855783486735492e-31,
    7.280759408141583e-32,
    2.4168553946698983e-31,
    4.936438673045665e-41,
    2.199816981680827e-30,
    3.302097233083582e-36,
    1.924965298128495e-30,
    3.202664825323551e-34,
    1.394924058626761e-30,
    5.07166313640482e-33,
    8.273113200854266e-31,
    3.439331448976269e-32,
    3.8940789881289274e-31,
    2.775113590776831e-18,
    2.2190249637787937e-30,
    2.2190249637787937e-30,
    1.0293437198701041e-36,
    3.366646891351813e-29,
    7.360752233159219e-34,
    2.6834647305347674e-29,
    2.3450566254937894e-32,
    1.7644106802870867e-29,
    2.287721281218696e-31,
    9.364954056267345e-30,
    1.1646041405975398e-30,
    3.86554645709424e-30,
    7.898290900525835e-40,
    3.517458013129536e-29,
    5.283237489396284e-35,
    3.07804097237552e-29,
    5.123904288020701e-33,
    2.230605906592829e-29,
    8.11352547452189e-32,
    1.3230358229635565e-29,
    5.501687507531666e-31,
    6.227944591973405e-30,
    5.5493397136766975e-18,
    3.548166205291637e-29,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.3045001792353985e-20,
    2.001396274343274e-26,
    3.479171426541225e-19,
    1.3937585987040645e-23,
    2.9099102433350156e-19,
    4.236961464380262e-22,
    2.0666455757077545e-19,
    3.870352314971385e-21,
    1.2047347310341955e-19,
    1.8153660462280995e-20,
    5.487290874789962e-20,
    1.543721868494826e-29,
    3.5991983011590613e-19,
    1.0164458891184577e-24,
    3.2439726694640605e-19,
    9.50045282566216e-23,
    2.506812394695467e-19,
    1.4216945510300681e-21,
    1.6218998128655432e-19,
    8.950243387464075e-21,
    8.41685175991106e-20,
    1.877208354072907e-15,
    3.623404570810739e-19,
    3.3208091237033624e-20,
    2.0121035032728426e-26,
    3.493625694318144e-19,
    1.4011642889214988e-23,
    2.9223484408582436e-19,
    4.259191174079464e-22,
    2.0758521720748364e-19,
    3.8902747253271615e-21,
    1.210344369347972e-19,
    1.8244691102340456e-20,
    5.513896134249029e-20,
    1.5519914758896932e-29,
    3.614059814392505e-19,
    1.0218691113082916e-24,
    3.257610682511703e-19,
    9.550652349374839e-23,
    2.5177415019705663e-19,
    1.4290890922662876e-21,
    1.629287745330624e-19,
    8.995757091938573e-21,
    8.456873580499261e-20,
    1.879518148735888e-15,
    3.638347440729581e-19,
    3.3535954277883256e-20,
    2.0336466520617318e-26,
    3.5226241454793157e-19,
    1.4160636561299145e-23,
    2.9473112652820194e-19,
    4.30390895683117e-22,
    2.0943387436303497e-19,
    3.930343205441282e-21,
    1.2216142304294776e-19,
    1.842772377396606e-20,
    5.567370983081215e-20,
    1.568630302950581e-29,
    3.643872917702337e-19,
    1.0327804427272295e-24,
    3.2849757215670457e-19,
    9.651642117877399e-23,
    2.5396810553967937e-19,
    1.443962791004899e-21,
    1.6441264293019253e-19,
    9.08728379225516e-21,
    8.537297337873077e-20,
    1.884136670786318e-15,
    3.668323265025451e-19,
    3.37007298724487e-20,
    2.044482799901208e-26,
    3.537168189033992e-19,
    1.423557485342281e-23,
    2.9598358202151855e-19,
    4.326397456115402e-22,
    2.1036187157763367e-19,
    3.950489615068477e-21,
    1.2272744827149812e-19,
    1.8519727088435377e-20,
    5.594240842860712e-20,
    1.576999699865576e-29,
    3.658824351341261e-19,
    1.0382686658528265e-24,
    3.298702637938238e-19,
    9.702433364071758e-23,
    2.550691467128025e-19,
    1.45144208320692e-21,
    1.6515771993838237e-19,
    9.133297502224798e-21,
    8.577699587911185e-20,
    1.886445399594831e-15,
    3.6833560595158535e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.337174173236644e-20,
    2.022853591207231e-26,
    3.508109957153756e-19,
    1.4085992827086416e-23,
    2.934815460085313e-19,
    4.28150693389389e-22,
    2.085083228511274e-19,
    3.91027163219063e-21,
    1.215970864209896e-19,
    1.8336045325745396e-20,
    5.540589458575097e-20,
    1.5602942578530923e-29,
    3.6289513791903583e-19,
    1.0273139435405737e-24,
    3.2712783847173704e-19,
    9.601048613306918e-23,
    2.528697727877511e-19,
    1.4365118164842697e-21,
    1.6366966143511561e-19,
    9.041437107868764e-21,
    8.49702205419164e-20,
    1.8818275874035137e-15,
    3.653320365324572e-19,
    3.653320365324572e-19,
    3.653320365324572e-19,
    0.0,
    9.714407056549132e-40,
    7.436281729087369e-37,
    3.7645723620464984e-36,
    1.9057803872555164e-35,
    6.112224192020494e-34,
    1.199132242975795e-33,
    3.7942739228302695e-34,
    8.706101920471349e-34,
    1.7472916436378832e-32,
    1.258647586155326e-32,
    5.241564307597293e-32,
    9.710010573372036e-32,
    9.710010573371601e-32,
    9.714007376260265e-36,
    1.5541701259280667e-34,
    3.5537425467636527e-32,
    3.980076232818234e-31,
    6.9270755949998245e-31,
    1.4080645845342391e-30,
    1.1018886303715873e-29,
    1.7791199606892424e-29,
    7.96530906110766e-30,
    1.4128448409744367e-29,
    1.465665255518926e-28,
    1.1150394488492422e-28,
    3.755115846032015e-28,
    6.463212100960532e-28,
    6.463212100960567e-28,
    2.9943078067651048e-27,
    5.404372747472907e-27,
    1.1422508715689e-26,
    9.652608211888841e-26,
    1.5771921989372625e-25,
    6.913851748015533e-26,
    1.2456261837838027e-25,
    1.3427156735327559e-24,
    1.0187716235440359e-24,
    3.460904699097899e-24,
    5.964661737360403e-24,
    5.964661737468704e-24,
    1.8667275955278995e-23,
    2.97295336850161e-23,
    5.457078088125072e-23,
    3.352270544877067e-22,
    5.154092113455469e-22,
    2.507791582529355e-22,
    4.189622262579147e-22,
    3.44373888890615e-21,
    2.6943581254739865e-21,
    7.954545016059591e-21,
    1.279430906745913e-20,
    1.2794309561897957e-20,
    4.163094199941463e-23,
    1.506304692558251e-22,
    5.903199823773852e-21,
    1.52599777817359e-20,
    1.6603058235162358e-20,
    1.8760083072054937e-20,
    2.958855017060346e-20,
    3.367523357290789e-20,
    2.724443867287621e-20,
    3.160753948190421e-20,
    6.574214703005672e-20,
    5.980388682244552e-20,
    9.196100310437811e-20,
    1.116556067616585e-19,
    1.1165560936453604e-19,
    1.773529668470581e-20,
    2.3784111627273548e-20,
    8.145729909614709e-20,
    1.20855879024199e-19,
    1.2543644994298757e-19,
    1.3224051409273562e-19,
    1.5828001211397212e-19,
    1.6526841261597701e-19,
    1.5363124785745857e-19,
    1.6190351720654606e-19,
    1.8450347775854025e-19,
    1.824381826600106e-19,
    2.217940934414269e-19,
    2.8194189698781403e-19,
    2.8194192580698733e-19,
    1.2908861784526722e-19,
    1.4583235414419203e-19,
    2.0249360650018531e-19,
    3.1448029917778644e-19,
    3.3181282781354483e-19,
    3.5920875234588763e-19,
    5.103030385719322e-19,
    5.726469344812552e-19,
    4.746839792557871e-19,
    5.410546373250724e-19,
    1.1375644703319055e-18,
    1.0213792534142897e-18,
    1.7122792886440792e-18,
    2.2520797677642e-18,
    2.2520799418719297e-18,
    3.091546716002728e-19,
    3.2350893247378966e-19,
    3.4601541222428213e-19,
    4.607702877722962e-19,
    5.091874407608298e-19,
    4.3283889594266965e-19,
    4.847235123422522e-19,
    9.134082812250387e-19,
    8.295402557220129e-19,
    1.3125632871274183e-18,
    1.6613491263991552e-18,
    1.6613491846807927e-18,
    3.3539922393152015e-19,
    3.9648967763628503e-19,
    1.1461738508308144e-18,
    1.8139954762008504e-18,
    1.894000211026346e-18,
    2.0187800078522214e-18,
    2.600062463252565e-18,
    2.807323730036503e-18,
    2.4788633068759085e-18,
    2.7030277685730672e-18,
    4.394742446630227e-18,
    4.095940550061361e-18,
    5.760808197093329e-18,
    6.881062992787603e-18,
    6.881063232309268e-18,
    1.786448787974323e-18,
    1.8514833902542376e-18,
    1.9522362012555824e-18,
    2.4122776415619735e-18,
    2.5731572108163806e-18,
    2.317492274098269e-18,
    2.4923854464401345e-18,
    3.748539880307179e-18,
    3.532940257480314e-18,
    4.733817617969573e-18,
    5.523002716364348e-18,
    5.5230027923745005e-18,
    1.904889522731302e-18,
    2.173360577086461e-18,
    4.333642179553231e-18,
    5.678648291466974e-18,
    5.757696679686209e-18,
    5.877821131285026e-18,
    6.395281277849352e-18,
    6.566005554613351e-18,
    6.2924044390557864e-18,
    6.480881675450203e-18,
    7.693504205248697e-18,
    7.502398236891843e-18,
    8.498196297717097e-18,
    9.093216252799469e-18,
    9.093216257650594e-18,
    5.821712737390122e-18,
    6.132433051562662e-18,
    8.180732576787098e-18,
    0.0,
    8.382205519915795e-23,
    1.2245308929126628e-21,
    5.608788801533263e-21,
    1.5860590269395684e-20,
    3.416659579884245e-20,
    6.140146326704277e-20,
    9.625317666740701e-20,
    1.343483790295733e-19,
    1.6737773467563676e-19,
    1.8222138332102854e-19,
    2.0497546551969337e-19,
    2.8781708588078844e-19,
    4.68195330502542e-19,
    7.800342026113833e-19,
    1.2884483707660864e-18,
    2.037970228625584e-18,
    3.1031365571273866e-18,
    4.5723672196063825e-18,
    6.541581337778504e-18,
    9.093216257639525e-18,
    1.5557333199467398e-30,
    2.3638922150208235e-29,
    7.205698271533842e-37,
    1.8838770757814458e-29,
    5.153607296358944e-34,
    1.2383148720560527e-29,
    1.6423577670626e-32,
    6.570086215919247e-30,
    1.6028157104074972e-31,
    2.7107179128497998e-30,
    8.163019384156636e-31,
    2.4698677448939508e-29,
    5.528840949948663e-40,
    2.1611005964051076e-29,
    3.698667726604721e-35,
    1.5657509311289403e-29,
    3.587955072104226e-33,
    9.283768592631186e-30,
    5.683328680833127e-32,
    4.3683392970931704e-30,
    3.8554068120954014e-31,
    4.986145777744847e-18,
    2.4914470486692155e-29,
    9.71889235756862e-32,
    1.476101863969898e-30,
    4.5035077005095496e-38,
    1.1764210097885672e-30,
    3.220805896042816e-35,
    7.73353523738141e-31,
    1.0263232130139507e-33,
    4.1036166833811265e-31,
    1.0015004782777723e-32,
    1.693309836545127e-31,
    5.099903585690939e-32,
    1.5422616170838521e-30,
    3.455518733500897e-41,
    1.3494981823593975e-30,
    2.3115935269170453e-36,
    9.77798964949345e-31,
    2.242247274754528e-34,
    5.798216063062453e-31,
    3.5513707106920634e-33,
    2.728598442537682e-31,
    2.4088525007906487e-32,
    2.4927616711541608e-18,
    1.5557333199467398e-30,
    9.710010573371621e-32,
    4.503400262111345e-38,
    1.4734403231336648e-30,
    3.2204085676797667e-35,
    1.174416684638895e-30,
    1.0260224302136024e-33,
    7.721669811443574e-31,
    1.0009817968239449e-32,
    4.0982422802443235e-31,
    5.09593652687702e-32,
    1.691532118573129e-31,
    3.455505013066859e-41,
    1.5394501701341187e-30,
    2.3114459224952358e-36,
    1.3471188015718078e-30,
    2.241797984133302e-34,
    9.762082309368596e-31,
    3.5499512810347826e-33,
    5.789937448398374e-31,
    2.407298987252695e-32,
    2.7253712062465835e-31,
    2.492139946260371e-18,
    1.5528911490036993e-30,
    1.5528911490036993e-30,
    7.2053544686595915e-37,
    2.3553752843448765e-29,
    5.152335845597188e-34,
    1.877463235302494e-29,
    1.6413952621014852e-32,
    1.2345179357559445e-29,
    1.6011559297552502e-31,
    6.552888125881474e-30,
    8.150324795952096e-31,
    2.7050292153394093e-30,
    5.5287970445597455e-40,
    2.460871114654803e-29,
    3.69819539245493e-35,
    2.1534865778848206e-29,
    3.586517342116301e-33,
    1.5606605822889875e-29,
    5.678786505929826e-32,
    9.257277025706138e-30,
    3.8504355687739484e-31,
    4.358012140961656e-30,
    4.983658878169687e-18,
    2.4823521016514864e-29,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.530453872658177e-21,
    3.348379071839167e-27,
    5.82667010092462e-20,
    2.331860542107957e-24,
    4.872811882994096e-20,
    7.089151851758403e-23,
    3.4601830830589825e-20,
    6.476300355538651e-22,
    2.0167394462870653e-20,
    3.0380150781223877e-21,
    9.18428048301545e-21,
    2.5826644128988636e-30,
    6.02781362125581e-20,
    1.7005567472918951e-25,
    5.43254534311999e-20,
    1.5895356172837584e-23,
    4.197495111718091e-20,
    2.3788270709925653e-22,
    2.715313070008645e-20,
    1.4977329093989007e-21,
    1.4088718451236692e-20,
    1.2354629935604713e-15,
    6.068380100508548e-20,
    5.569525190393882e-21,
    3.37402113172425e-27,
    5.861328564156127e-20,
    2.349596478501345e-24,
    4.9026315574311775e-20,
    7.142392858365217e-23,
    3.4822504034756433e-20,
    6.524019310497873e-22,
    2.0301821992443773e-20,
    3.0598216783653724e-21,
    9.248023980099143e-21,
    2.6024686566675566e-30,
    6.063449797827923e-20,
    1.7135446266588412e-25,
    5.46524444372227e-20,
    1.6015582246588965e-23,
    4.2236940823109476e-20,
    2.3965379563675436e-22,
    2.733019213276211e-20,
    1.5086351287379475e-21,
    1.418461560412469e-20,
    1.2377273340458011e-15,
    6.104211610577282e-20,
    5.6482451959163956e-21,
    3.425746326920108e-27,
    5.93095411053753e-20,
    2.385369922568977e-24,
    4.96256746697734e-20,
    7.249760432286732e-23,
    3.526636738708637e-20,
    6.620223873057236e-22,
    2.0572411664242034e-20,
    3.1037678775674495e-21,
    9.37641722795269e-21,
    2.6424185542646248e-30,
    6.135031348781021e-20,
    1.7397427808335798e-25,
    5.530948123599454e-20,
    1.6258059097850686e-23,
    4.276371067676932e-20,
    2.4322497631609475e-22,
    2.768646941978314e-20,
    1.5306107194403486e-21,
    1.4377713247361866e-20,
    1.2422552675221809e-15,
    6.176183859805916e-20,
    5.687894862917047e-21,
    3.45183057933363e-27,
    5.965920508572261e-20,
    2.4034081761279465e-24,
    4.992683349478473e-20,
    7.303889088136488e-23,
    3.548955738630392e-20,
    6.668711146014021e-22,
    2.070857525286894e-20,
    3.125908105148808e-21,
    9.441068303716271e-21,
    2.6625650766132925e-30,
    6.170975956672268e-20,
    1.7529536137342173e-25,
    5.563952165697542e-20,
    1.6380314782242337e-23,
    4.302848913814708e-20,
    2.450251344607334e-22,
    2.7865686184406976e-20,
    1.541684440726013e-21,
    1.447491527265901e-20,
    1.2445188619343137e-15,
    6.212323815576042e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    5.608788801533265e-21,
    3.399810030741938e-27,
    5.896090014072219e-20,
    2.3674328144488622e-24,
    4.932550143611479e-20,
    7.195928704038051e-23,
    3.5044016241941245e-20,
    6.571993538906148e-22,
    2.0436827483986085e-20,
    3.0817391734056624e-21,
    9.312069340656265e-21,
    2.6223865591737564e-30,
    6.099189167224945e-20,
    1.7266065449086408e-25,
    5.49804545936837e-20,
    1.6136482404440713e-23,
    4.249986095292116e-20,
    2.414345410486518e-22,
    2.750797155225261e-20,
    1.519594340446142e-21,
    1.4280946946404918e-20,
    1.2399914251295239e-15,
    6.140146326704281e-20,
    6.140146326704281e-20,
    6.140146326704281e-20,
    0.0,
    6.938849494986242e-40,
    5.311578716341795e-37,
    2.688941462022615e-36,
    1.3612422440280296e-35,
    4.3656495441735375e-34,
    8.56470815622353e-34,
    2.710071750344766e-34,
    6.218294295527894e-34,
    1.247916781394054e-32,
    8.989353261767605e-33,
    3.743387464704545e-32,
    6.934453011808891e-32,
    6.934453011808714e-32,
    6.938449814697367e-36,
    1.110080916078004e-34,
    2.538026389880163e-32,
    3.7591162332408446e-31,
    7.099639291729337e-31,
    1.5750648022336237e-30,
    1.4685463923754952e-29,
    2.4399027745619544e-29,
    1.0389353266582191e-29,
    1.911990195255106e-29,
    2.1999311398703415e-28,
    1.6585646189782513e-28,
    5.788003062574577e-28,
    1.0087713553375101e-27,
    1.0087713553375062e-27,
    4.799885851501046e-27,
    8.728455976042604e-27,
    1.8591015528865625e-26,
    1.5916832975096743e-25,
    2.604421175862751e-25,
    1.1386153460146578e-25,
    2.0556466435523065e-25,
    2.21707323470108e-24,
    1.6831657050628285e-24,
    5.695124473532921e-24,
    9.785413368596999e-24,
    9.785413368997587e-24,
    2.410246247353497e-23,
    3.529799727514552e-23,
    5.868805540203579e-23,
    2.8402649753452005e-22,
    4.1668497202873864e-22,
    2.196874509804359e-22,
    3.463249961629027e-22,
    2.314494055366656e-21,
    1.8530783739498053e-21,
    4.925068814398443e-21,
    7.517171614176562e-21,
    7.517171821855001e-21,
    4.6725262050147997e-23,
    1.4047276670967076e-22,
    3.767057968315027e-21,
    8.630139341462119e-21,
    9.218928889237123e-21,
    1.014156812586387e-20,
    1.442194362330816e-20,
    1.5909220451376822e-20,
    1.353937682429653e-20,
    1.516465126127123e-20,
    2.5617682513745102e-20,
    2.4068119833392978e-20,
    3.105863370555403e-20,
    3.34011716300782e-20,
    3.3401171728729365e-20,
    9.706602628889192e-21,
    1.219427707075548e-20,
    2.9165593738847053e-20,
    3.3853361573576897e-20,
    3.38990447272682e-20,
    3.4177130937422066e-20,
    3.9949205205375184e-20,
    4.438946983859068e-20,
    3.840452577650011e-20,
    4.2089160814357195e-20,
    1.0330206125057754e-19,
    8.848802999124565e-20,
    1.877312303876768e-19,
    2.7647559459716396e-19,
    2.7647561537166293e-19,
    3.4005967780997673e-20,
    3.5959957996706816e-20,
    1.4851136901221628e-19,
    3.0961216280151867e-19,
    3.2794582263773766e-19,
    3.56902680862917e-19,
    4.969532146192063e-19,
    5.486907813591683e-19,
    4.671104342127305e-19,
    5.225480020708647e-19,
    9.727437353039256e-19,
    8.90732486212721e-19,
    1.3604462408968647e-18,
    1.6914483968209346e-18,
    1.6914484354850742e-18,
    3.4321277450362553e-19,
    4.22684941085566e-19,
    1.1992844159417739e-18,
    0.0,
    1.558540622946738e-23,
    2.276824562111275e-22,
    1.0428669641044478e-21,
    2.949029900536237e-21,
    6.3527470355612116e-21,
    1.1416648521041939e-20,
    1.7896788408344375e-20,
    2.4980014269216413e-20,
    3.1121337541093856e-20,
    3.3881306140461e-20,
    3.81121516991845e-20,
    5.3515732028991234e-20,
    8.705589982706649e-20,
    1.4504201618729607e-19,
    2.3958476775234823e-19,
    3.7897115795985586e-19,
    5.77072852646278e-19,
    8.503522943571373e-19,
    1.2166813874755736e-18,
    1.691448435484007e-18,
    1.111644110096677e-30,
    1.6897111436828666e-29,
    5.14697645150621e-37,
    1.3465427456265973e-29,
    3.6813297046509255e-34,
    8.850530423686246e-30,
    1.1732501914677307e-32,
    4.695375595662001e-30,
    1.1451054760985337e-31,
    1.937039751679913e-30,
    5.832541644141104e-31,
    1.7654764792441292e-29,
    3.949178379304606e-40,
    1.5447310000779746e-29,
    2.641972995310484e-35,
    1.1191207149263792e-29,
    2.5630304415012935e-33,
    6.635047790011569e-30,
    4.0601693684384205e-32,
    3.1217176630853382e-30,
    2.754572186256923e-31,
    4.71933698046693e-18,
    1.7809043129091156e-29,
    6.943334796005732e-32,
    1.0547386943836749e-30,
    3.2168065629922795e-38,
    8.40587053441787e-31,
    2.3006324012253043e-35,
    5.525648801834985e-31,
    7.331309782671575e-34,
    2.9319225457203487e-31,
    7.1543158183467e-33,
    1.2097609858139473e-31,
    3.64335499818123e-32,
    1.102017076052714e-30,
    2.4682296268483604e-41,
    9.642671846549394e-31,
    1.6511593198581483e-36,
    6.986550798227444e-31,
    1.6016693806276954e-34,
    4.1427655614251914e-31,
    2.5368961404453714e-33,
    1.9494599212827868e-31,
    1.7208308596416e-32,
    2.3594460903571725e-18,
    1.111644110096677e-30,
    6.93445301180873e-32,
    3.2166991245940754e-38,
    1.0520771535474415e-30,
    2.300235072862256e-35,
    8.385827282921148e-31,
    7.328301954668092e-34,
    5.513783375897146e-31,
    7.149129003808425e-33,
    2.9265481425835453e-31,
    3.639387939367312e-32,
    1.20798326784195e-31,
    2.4682159064143234e-41,
    1.09920562910298e-30,
    1.6510117154363388e-36,
    9.6188780386735e-31,
    1.601220090006469e-34,
    6.970643458102591e-31,
    2.5354767107880905e-33,
    4.134486946761114e-31,
    1.7192773461036457e-32,
    1.946232684991689e-31,
    2.359002001147322e-18,
    1.1088019391536366e-30,
    1.1088019391536366e-30,
    5.146632648631958e-37,
    1.68119421300692e-29,
    3.6800582538891705e-34,
    1.3401289051476455e-29,
    1.1722876865066159e-32,
    8.812561060685166e-30,
    1.1434456954462863e-31,
    4.6781775056242294e-30,
    5.8198470559365635e-31,
    1.9313510541695223e-30,
    3.949134473915687e-40,
    1.7564798490049808e-29,
    2.6415006611606937e-35,
    1.5371169815576888e-29,
    2.561592711513369e-33,
    1.1140303660864266e-29,
    4.055627193535119e-32,
    6.608556223086518e-30,
    2.7496009429354705e-31,
    3.1113905069538243e-30,
    4.717560623627529e-18,
    1.7718093658913862e-29,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.022515722386344e-21,
    6.187843558079092e-28,
    1.0782372608909639e-20,
    4.309483828699254e-25,
    9.016012885615352e-21,
    1.310237295166627e-23,
    6.4009599515212166e-21,
    1.1971032215705076e-22,
    3.729894658377518e-21,
    5.616427371852356e-22,
    1.6982326282236963e-21,
    4.772755699180451e-31,
    1.1154913873036731e-20,
    3.142700148691947e-26,
    1.0052471601196458e-20,
    2.9377006250276024e-24,
    7.76574381412095e-21,
    4.396842965117292e-23,
    5.0224607786702836e-21,
    2.768660475499253e-22,
    2.6053714679289327e-21,
    8.552432966208818e-16,
    1.1230050442232038e-20,
    1.032656340091735e-21,
    6.254363357322731e-28,
    1.0872430175565778e-20,
    4.355495620951104e-25,
    9.093481256591398e-21,
    1.324050457667838e-23,
    6.458271962483874e-21,
    1.2094850997790387e-22,
    3.764797080283433e-21,
    5.673018966234642e-22,
    1.7147785273091808e-21,
    4.824130839046331e-31,
    1.124751613594118e-20,
    3.176393403495194e-26,
    1.0137430550627715e-20,
    2.9688915080306905e-24,
    7.83379647622461e-21,
    4.4427954730224145e-23,
    5.068439253537074e-21,
    2.796951070155845e-22,
    2.6302665754353707e-21,
    8.574862144016164e-16,
    1.1323161143241757e-20,
    1.0531478443898552e-21,
    6.389008749691275e-28,
    1.105367099750627e-20,
    4.44861714169558e-25,
    9.249499259593878e-21,
    1.3519992050877283e-23,
    6.573813252290019e-21,
    1.2345280061319726e-22,
    3.835233857806672e-21,
    5.787414790717688e-22,
    1.7482003990640742e-21,
    4.928124062079925e-31,
    1.1433848573914036e-20,
    3.2445895807900965e-26,
    1.0308462476846505e-20,
    3.0320104262843034e-24,
    7.97091896070858e-21,
    4.5357565111319826e-23,
    5.161181204751995e-21,
    2.854155481637069e-22,
    2.680531542395882e-21,
    8.619715156346331e-16,
    1.151051059583757e-20,
    1.0634992305802663e-21,
    6.457140042319833e-28,
    1.1144850757297729e-20,
    4.495730675721936e-25,
    9.328047092591567e-21,
    1.3661358555850694e-23,
    6.632042455132348e-21,
    1.2471898839473746e-22,
    3.8707689513784894e-21,
    5.845222228069286e-22,
    1.7650770477483876e-21,
    4.980746576471114e-31,
    1.1527574838313544e-20,
    3.2790953506939774e-26,
    1.0394532712928026e-20,
    3.0639409650450375e-24,
    8.039987922695537e-21,
    4.582768408823958e-23,
    5.207945145520668e-21,
    2.8830710837773695e-22,
    2.705902184982854e-21,
    8.642139005080005e-16,
    1.1604745350530153e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.0428669641044467e-21,
    6.321417472522596e-28,
    1.0962863548579654e-20,
    4.401872758465432e-25,
    9.171310343597814e-21,
    1.337970916892161e-23,
    6.515889739832017e-21,
    1.2219598864459239e-22,
    3.799910022923697e-21,
    5.730014237950181e-22,
    1.7314343380703938e-21,
    4.875919555790913e-31,
    1.1340495015204615e-20,
    3.2103560735643053e-26,
    1.0222761294225025e-20,
    3.0003276916699805e-24,
    7.902188331978892e-21,
    4.4890994275949135e-23,
    5.114679316711855e-21,
    2.8254491080879593e-22,
    2.6553198026377953e-21,
    8.597289538360191e-16,
    1.141664852104193e-20,
    1.141664852104193e-20,
    1.141664852104193e-20,
    0.0,
    4.8571813238140685e-40,
    3.718051456782612e-37,
    1.8822182870047008e-36,
    9.528386366074135e-36,
    3.0557185582883233e-34,
    5.994747451072704e-34,
    1.896920120980638e-34,
    4.352438576820304e-34,
    8.733856347112485e-33,
    6.29151131192888e-33,
    2.6197548325349207e-32,
    4.852784840636673e-32,
    4.852784840636565e-32,
    4.856781643525208e-36,
    7.770140086904574e-35,
    1.7762392722175276e-32,
    1.796081496466396e-31,
    3.028162187847266e-31,
    5.943100416834596e-31,
    4.31927549880257e-30,
    6.886486557056496e-30,
    3.1518008537576483e-30,
    5.5010587182224095e-30,
    5.443273053794597e-29,
    4.1589152939616773e-29,
    1.3767068656987896e-28,
    2.3545981100520776e-28,
    2.354598110052086e-28,
    1.063621762808338e-27,
    1.9048220614948615e-27,
    3.991043337888565e-27,
    3.305252388802655e-26,
    5.378520303821586e-26,
    2.374218343471645e-26,
    4.256153354626381e-26,
    4.496992880859467e-25,
    3.420448382899912e-25,
    1.1485974611154925e-24,
    1.96788139224671e-24,
    1.9678813922687602e-24,
    5.924818156694954e-24,
    9.294014068000741e-24,
    1.672493431959315e-23,
    9.615735924569067e-23,
    1.4503852440588893e-22,
    7.279486663684504e-23,
    1.1901964825745215e-22,
    8.557314872058053e-22,
    6.84240016179888e-22,
    1.7911871497791188e-21,
    2.6522406704360272e-21,
    2.652240717230255e-21,
    1.287284090972191e-23,
    4.457988411020347e-23,
    1.3840882170705673e-21,
    3.0256603402046175e-21,
    3.2170195237610097e-21,
    3.5074949369754295e-21,
    4.677228320544596e-21,
    5.001228017743804e-21,
    4.46298238998987e-21,
    4.845105835753136e-21,
    5.99449866056331e-21,
    5.778093847541438e-21,
    8.862208883510862e-21,
    1.347257307078297e-20,
    1.3472573497582731e-20,
    3.372029696073274e-21,
    4.108044009860973e-21,
    7.384532439516715e-21,
    1.650571816810547e-20,
    1.819743198184079e-20,
    2.097185206597361e-20,
    3.7750144417315123e-20,
    4.4847530819057494e-20,
    3.383219572738372e-20,
    4.1214279825268334e-20,
    1.1825609911921558e-19,
    1.0250712025718924e-19,
    2.0299385415615908e-19,
    2.8429778635726464e-19,
    2.8429779754354204e-19,
    1.9644952987248488e-20,
    2.825489540725526e-20,
    1.6623967210255008e-19,
    0.0,
    2.6194392249883235e-24,
    3.826659041701001e-23,
    1.7527465073934604e-22,
    4.95643456662086e-22,
    1.0677062044764154e-21,
    1.918796169611028e-21,
    3.0079134246695143e-21,
    4.198391559508003e-21,
    5.2305644156371014e-21,
    5.694432865470795e-21,
    6.405512854807657e-21,
    8.994403291681917e-21,
    1.463153657390983e-20,
    2.4377366111267437e-20,
    4.026741742621191e-20,
    6.369464393406982e-20,
    9.699074543729228e-20,
    1.4292306817344462e-19,
    2.044961901637394e-19,
    2.842977975434666e-19,
    7.7857720270912985e-31,
    1.1840753401793986e-29,
    3.602935086485484e-37,
    9.43541998010461e-30,
    2.5771215108699113e-34,
    6.201066701030534e-30,
    8.214195097715785e-33,
    3.289342630469067e-30,
    8.018228003668104e-32,
    1.356781130802498e-30,
    4.084683339129454e-31,
    1.2371830300067627e-29,
    2.7644314513215624e-40,
    1.0824538028326251e-29,
    1.8494519468398083e-35,
    7.841480527744584e-30,
    1.7943369685490942e-33,
    4.6485071880468554e-30,
    2.8427998841423894e-32,
    2.186751437579463e-30,
    1.928946216878064e-31,
    4.577517091301313e-18,
    1.2479972610890402e-29,
    4.861666624833562e-32,
    7.387163171940074e-31,
    2.2517807098543257e-38,
    5.887115861817018e-31,
    1.61050228011217e-35,
    3.869733975175165e-31,
    5.132368022070625e-34,
    2.0531519424747646e-31,
    5.008799095023429e-33,
    8.470993477655624e-32,
    2.550943557548949e-32,
    7.718336702793596e-31,
    1.7277627968589572e-41,
    6.753439363765961e-31,
    1.1558336645639753e-36,
    4.892971659777939e-31,
    1.1212359600325706e-34,
    2.9011776851972455e-31,
    1.7760402127603523e-33,
    1.3651060303416157e-31,
    1.204814628779813e-32,
    2.2886027591558406e-18,
    7.7857720270912985e-31,
    4.85278484063656e-32,
    2.2516732714561223e-38,
    7.360547763577739e-31,
    1.6101049517491213e-35,
    5.867072610320294e-31,
    5.129360194067141e-34,
    3.8578685492373266e-31,
    5.003612280485157e-33,
    2.0477775393379608e-31,
    2.54697649873503e-32,
    8.453216297935654e-32,
    1.7277490764249205e-41,
    7.690222233296259e-31,
    1.1556860601421656e-36,
    6.729645555890064e-31,
    1.120786669411344e-34,
    4.877064319653086e-31,
    1.7746207831030707e-33,
    2.892899070533168e-31,
    1.2032611152418589e-32,
    1.3618787940505175e-31,
    2.2882918967089455e-18,
    7.757350317660895e-31,
    7.757350317660895e-31,
    3.6025912836112316e-37,
    1.1755584095034514e-29,
    2.5758500601081558e-34,
    9.371281575315093e-30,
    8.20457004810464e-33,
    6.163097338029453e-30,
    8.001630197145633e-32,
    3.272144540431295e-30,
    4.071988750924914e-31,
    1.3510924332921068e-30,
    2.7643875459326435e-40,
    1.2281863997676143e-29,
    1.8489796126900174e-35,
    1.0748397843123391e-29,
    1.79289923856117e-33,
    7.790577039345054e-30,
    2.8382577092390874e-32,
    4.622015621121806e-30,
    1.923974973556611e-31,
    2.1764242814479498e-30,
    4.576273641513732e-18,
    1.2389023140713111e-29,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.7040269300916326e-22,
    1.0304791383095652e-28,
    1.799270203021258e-21,
    7.177151189844098e-26,
    1.5042095815459027e-21,
    2.182359434162646e-24,
    1.067593885669657e-21,
    1.9942577942095074e-23,
    6.2188346809378e-22,
    9.358541590445178e-23,
    2.830530155117689e-22,
    7.94810990721597e-32,
    1.861516763185679e-21,
    5.2337562268102306e-27,
    1.677329655525556e-21,
    4.892786403642291e-25,
    1.2954303389590643e-21,
    7.3240427791328e-24,
    8.375362907063817e-22,
    4.6128085915838593e-23,
    4.34319495632713e-22,
    5.876863441630327e-16,
    1.8740717352030953e-21,
    1.7282668418705708e-22,
    1.0463684599497397e-28,
    1.820834787596273e-21,
    7.287064194087541e-26,
    1.5227539433195851e-21,
    2.215359953684082e-24,
    1.081307302257462e-21,
    2.0238438613698738e-23,
    6.302310974228608e-22,
    9.493797133167153e-23,
    2.8700876761599316e-22,
    8.070826290308949e-32,
    1.8836921764147193e-21,
    5.314239835287174e-27,
    1.697670732076604e-21,
    4.967298804013948e-25,
    1.3117173739302822e-21,
    7.433834597057726e-24,
    8.485353801258385e-22,
    4.680415344134515e-23,
    4.402724594342169e-22,
    5.899178577436999e-16,
    1.8963692093003655e-21,
    1.7774671518335966e-22,
    1.0786970560417594e-28,
    1.864350566516529e-21,
    7.510650550400021e-26,
    1.5602137928464632e-21,
    2.282465340052984e-24,
    1.1090487635387517e-21,
    2.0839722334139337e-23,
    6.471429986222473e-22,
    9.768462843700981e-23,
    2.950333872030929e-22,
    8.320515864416539e-32,
    1.928430435361739e-21,
    5.477980042919431e-27,
    1.7387353860179017e-21,
    5.118848369453105e-25,
    1.3446404479087383e-21,
    7.657035452119954e-24,
    8.70802742354054e-22,
    4.817763879706467e-23,
    4.523411106887277e-22,
    5.943805104489867e-16,
    1.941351649931815e-21,
    1.8024299980328006e-22,
    1.095139123250228e-28,
    1.8863000480316386e-21,
    7.624342549578251e-26,
    1.5791283990462927e-21,
    2.3165754282313173e-24,
    1.1230767709741151e-21,
    2.1145187016775976e-23,
    6.557076320821865e-22,
    9.907888726981379e-23,
    2.9910258593057427e-22,
    8.447510768431114e-32,
    1.9509913648112177e-21,
    5.561250594392636e-27,
    1.759457620427588e-21,
    5.195897801713806e-25,
    1.361276065299859e-21,
    7.770460989924468e-24,
    8.820712427165394e-22,
    4.887514410750811e-23,
    4.584571818719802e-22,
    5.966116509946915e-16,
    1.9640346579470063e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.7527465073934611e-22,
    1.0624406346068557e-28,
    1.842528523529382e-21,
    7.39822754515288e-26,
    1.5414221577681512e-21,
    2.2487277200218407e-24,
    1.0951255995210261e-21,
    2.0537479811822979e-23,
    6.38650880076816e-22,
    9.630434931456642e-23,
    2.9100216951083336e-22,
    8.194957997417989e-32,
    1.9059970488864867e-21,
    5.395645452839505e-27,
    1.718139529188221e-21,
    5.04265075139001e-25,
    1.3281208116278567e-21,
    7.54482940798423e-24,
    8.596241584017869e-22,
    4.748732316243055e-23,
    4.46279600196095e-22,
    5.92149246268837e-16,
    1.9187961696110286e-21,
    1.9187961696110286e-21,
    1.9187961696110286e-21,
    0.0,
    1.1102193238817409e-45,
    4.470309672476443e-42,
    3.3946116465349457e-41,
    2.5777493207835706e-40,
    1.9675038766570254e-38,
    4.5683113848202007e-38,
    1.0841118223044635e-38,
    3.06160303407637e-38,
    1.3006531132413264e-36,
    8.631367620637383e-37,
    5.135138716684137e-36,
    1.109852950283655e-35,
    1.1098529502836166e-35,
    1.1101860171910032e-40,
    3.5524768312219127e-39,
    3.159186560646765e-36,
    4.1720179814408096e-35,
    7.232844534106916e-35,
    1.49511825315904e-34,
    1.3791680790276404e-33,
    2.361285191574922e-33,
    9.618894964386754e-34,
    1.821495748314156e-33,
    2.693516898769759e-32,
    1.9541643824297051e-32,
    8.203776886758317e-32,
    1.5695646769433454e-31,
    1.5695646769433428e-31,
    3.9382543494094185e-31,
    5.894964905712458e-31,
    1.0215845102977247e-30,
    6.1283043498021835e-30,
    9.659567771213215e-30,
    4.537133625586592e-30,
    7.74761261226876e-30,
    8.226212115164012e-29,
    6.161104622064396e-29,
    2.2729322359244306e-28,
    4.142824930368719e-28,
    4.142824930369704e-28,
    1.7373863721674723e-27,
    3.1238554064593153e-27,
    6.730262025901258e-27,
    6.782673498797738e-26,
    1.1780776349630516e-25,
    4.678704478838123e-26,
    9.027567255475069e-26,
    1.3960237610867331e-24,
    1.0100831621607192e-24,
    4.270337605874459e-24,
    8.161051881851056e-24,
    8.161051890471081e-24,
    1.103622717870388e-23,
    1.2746662137202712e-23,
    1.569909561653317e-23,
    3.4148760783284147e-23,
    4.26235758296713e-23,
    2.965647804073468e-23,
    3.8233925965826513e-23,
    1.3777394005935115e-22,
    1.1618295767871748e-22,
    2.5799364417169654e-22,
    3.8100109259771704e-22,
    3.8100109350652844e-22,
    1.4265175641208834e-23,
    2.352283896224784e-23,
    2.0460425259824745e-22,
    4.421340135050791e-22,
    4.754305800123591e-22,
    5.289999790492715e-22,
    8.024882168403354e-22,
    9.085696228324547e-22,
    7.424343393996651e-22,
    8.546673027857357e-22,
    1.8202570715989933e-21,
    1.6391379282803883e-21,
    2.7061007893529684e-21,
    3.490996572296491e-21,
    3.490996580019522e-21,
    5.035284981955282e-22,
    6.547233648310808e-22,
    2.3326519799126018e-21,
    3.8169815410760745e-21,
    3.9883439866218485e-21,
    4.256199055704154e-21,
    5.511420526354363e-21,
    5.961072730837102e-21,
    5.248897572622942e-21,
    5.734700451370624e-21,
    9.353778725364899e-21,
    8.72859594184353e-21,
    1.2197364100952562e-20,
    1.4507470567929885e-20,
    1.4507470588447322e-20,
    3.6965395757560165e-21,
    3.8026775263908845e-21,
    3.9661827427387506e-21,
    4.7000403712860514e-21,
    4.952276813675311e-21,
    4.550420981183152e-21,
    4.825900999985598e-21,
    6.733868260911434e-21,
    6.418458944144312e-21,
    8.116996934326482e-21,
    9.192952877950466e-21,
    9.192952879517744e-21,
    3.8894813394891125e-21,
    4.32138904637242e-21,
    7.561034549098241e-21,
    9.614336306182593e-21,
    9.830254769618769e-21,
    1.0160762025424617e-20,
    1.1615699669500749e-20,
    1.210616182961305e-20,
    1.13225724199018e-20,
    1.1860997607515464e-20,
    1.545859548370052e-20,
    1.4877646452715654e-20,
    1.7953996031689868e-20,
    1.984452527847071e-20,
    1.9844525281136193e-20,
    1.0006031390310218e-20,
    1.0870504759648343e-20,
    1.6960507039957277e-20,
    2.0954547828917752e-20,
    2.1525452079850388e-20,
    2.240193779690548e-20,
    2.62922614885286e-20,
    2.7613444583917654e-20,
    2.550476920764974e-20,
    2.695250360066912e-20,
    3.6726463095445997e-20,
    3.5140091671979166e-20,
    4.3553115127207585e-20,
    4.872301615106633e-20,
    4.872301618818712e-20,
    2.1991224686072907e-20,
    2.429373168948357e-20,
    4.0834062121571817e-20,
    5.10453051753238e-20,
    5.223049218404818e-20,
    5.403819922343878e-20,
    6.189569424677233e-20,
    6.450517122644298e-20,
    6.032638344768102e-20,
    6.320337084301358e-20,
    8.175054727721993e-20,
    7.883972852275092e-20,
    9.385752724664252e-20,
    1.0258330585158387e-19,
    1.0258330596120981e-19,
    5.319290043637648e-20,
    5.789229130284676e-20,
    8.911591232290573e-20,
    1.0619903475879688e-19,
    1.0801608203818015e-19,
    1.1075102242097011e-19,
    1.221297564359662e-19,
    1.257259057434243e-19,
    1.1992316530337154e-19,
    1.2394329173047714e-19,
    1.4715038678434315e-19,
    1.4382692679865556e-19,
    1.5960623071608622e-19,
    1.671026236918646e-19,
    1.6710262381922054e-19,
    1.0947762552474416e-19,
    1.16435479377559e-19,
    1.5499880430789912e-19,
    1.6974304803201811e-19,
    1.7097978399610057e-19,
    1.7272283315697094e-19,
    1.7830158478390008e-19,
    1.7943697575058586e-19,
    1.7744637360541588e-19,
    1.7891537274444252e-19,
    1.834740356820325e-19,
    1.8245241415766933e-19,
    1.9458332515711924e-19,
    2.099515833919755e-19,
    2.0995158385006104e-19,
    1.7192927498202487e-19,
    1.7586421439512003e-19,
    1.900568466392608e-19,
    2.1712316498082423e-19,
    2.207609977168852e-19,
    2.262827022375851e-19,
    2.6026881223822234e-19,
    2.738029301032448e-19,
    2.522593034185137e-19,
    2.670170795729652e-19,
    3.820477715163625e-19,
    3.5860942789402157e-19,
    4.88346901616088e-19,
    5.747475984049005e-19,
    5.747476015952541e-19,
    2.237046751608135e-19,
    2.4002446028820754e-19,
    4.449503615282093e-19,
    6.133087867821527e-19,
    6.360298630610201e-19,
    6.712628960746524e-19,
    8.326458581571816e-19,
    8.892744276334056e-19,
    7.993279813808772e-19,
    8.608310851149733e-19,
    1.3060776338295779e-18,
    1.2290641464742118e-18,
    1.6786858589301884e-18,
    1.9803613160914514e-18,
    1.9803613326034657e-18,
    6.547007804933177e-19,
    7.487306940782995e-19,
    1.526775527218959e-18,
    2.1129335660251236e-18,
    2.181689969186532e-18,
    2.2880082250576606e-18,
    2.770871001594595e-18,
    2.938909481217868e-18,
    2.67168786917003e-18,
    2.854589412142068e-18,
    4.207254271727736e-18,
    3.977177714682749e-18,
    5.236165564597436e-18,
    6.057961900635388e-18,
    6.057961984754352e-18,
    2.2380755036568195e-18,
    2.5205848078016512e-18,
    4.818760788293666e-18,
    6.449967180453405e-18,
    6.653267973178833e-18,
    6.967639966226424e-18,
    8.400795037912207e-18,
    8.909012714564387e-18,
    8.10218072542276e-18,
    8.653950351553081e-18,
    1.2593097579358689e-17,
    1.1929287063997876e-17,
    1.555943326519464e-17,
    1.7926737803831828e-17,
    1.7926738561199526e-17,
    6.353406292746944e-18,
    6.505293500053209e-18,
    6.738459359100626e-18,
    7.774419265107995e-18,
    8.12715554508516e-18,
    7.564450738702442e-18,
    7.950614072580202e-18,
    1.0642653473721604e-17,
    1.0200086596117153e-17,
    1.2574525665868813e-17,
    1.4071258437163635e-17,
    1.4071258589348638e-17,
    6.629202024860474e-18,
    7.241872230746535e-18,
    1.179940969040073e-17,
    1.4473851545203455e-17,
    1.4678555250205685e-17,
    1.49899359052823e-17,
    1.6335367410753562e-17,
    1.6780689243971554e-17,
    1.606735861590375e-17,
    1.6558562833633246e-17,
    1.9738602436388398e-17,
    1.9235241415992222e-17,
    2.1866671917801118e-17,
    2.344881311033704e-17,
    2.3448813164847995e-17,
    1.4844449586741226e-17,
    1.5651121249843603e-17,
    2.1025489613302216e-17,
    0.0,
    9.938519914450172e-24,
    2.891205793273457e-22,
    1.9759584589889046e-21,
    7.401486817414102e-21,
    1.9764101894549122e-20,
    4.2153778626071045e-20,
    7.592576384864258e-20,
    1.1842374431838648e-19,
    1.6005250235262444e-19,
    1.8070013483452085e-19,
    2.1680329408880417e-19,
    3.59788027372305e-19,
    6.9626809333769e-19,
    1.3266186722513963e-18,
    2.4220410650000616e-18,
    4.152843076770883e-18,
    6.773829283563916e-18,
    1.060103482724596e-17,
    1.601927165272249e-17,
    2.3448813164845058e-17,
    3.55508215458637e-34,
    1.0660173032487043e-32,
    4.297610686578189e-42,
    8.027269114453611e-33,
    1.589456423265649e-38,
    4.751484217762285e-33,
    1.2033883429607557e-36,
    2.1518155599755335e-33,
    2.0755095147777055e-35,
    7.116318220148556e-34,
    1.5877239163821978e-34,
    1.1260749623584936e-32,
    5.488189504327658e-46,
    9.52977002942955e-33,
    5.904451780733118e-40,
    6.370490202815074e-33,
    1.7974250890111104e-37,
    3.3148958560662244e-33,
    5.679373657101026e-36,
    1.2920084662048958e-33,
    6.216977272456707e-35,
    5.5528924273554984e-18,
    1.1383842017191157e-32,
    1.1105930989666986e-35,
    3.329115058971968e-34,
    1.3429916585524356e-43,
    2.506964017678592e-34,
    4.966827930406699e-40,
    1.4840085301402166e-34,
    3.760186788053146e-38,
    6.721213772964172e-35,
    6.484742703260672e-37,
    2.2229984543964342e-35,
    4.960230378046327e-36,
    3.5166464722687488e-34,
    1.7150567373687161e-47,
    2.976139559341753e-34,
    1.8450982270494897e-41,
    1.989597851993161e-34,
    5.6165430842439554e-39,
    1.0353658940152176e-34,
    1.7745456697230347e-37,
    4.035785910381362e-35,
    1.942348660042608e-36,
    2.776001769196531e-18,
    3.55508215458637e-34,
    1.1098529502836151e-35,
    1.3429682965459379e-43,
    3.3247370316115055e-34,
    4.966381145809793e-40,
    2.5038488565022693e-34,
    3.759383220654713e-38,
    1.4823479543192205e-34,
    6.48229364242135e-37,
    6.714794069045432e-35,
    4.957416656750248e-36,
    2.221296475596456e-35,
    1.715051771901363e-47,
    3.511970902065663e-34,
    1.845012318190272e-41,
    2.972312409631792e-34,
    5.615722446412423e-39,
    1.987237179220063e-34,
    1.7740284734809629e-37,
    1.0342877720042627e-34,
    1.941435184842383e-36,
    4.0323048173634895e-35,
    2.775113590776831e-18,
    3.5503452030146356e-34,
    3.5503452030146356e-34,
    4.297461169736606e-42,
    1.0632153657380075e-32,
    1.5891704811236288e-38,
    8.007332082925146e-33,
    1.202874059825759e-36,
    4.740856532507914e-33,
    2.0739421158405416e-35,
    2.1477069494675397e-33,
    1.5859231347527067e-34,
    7.105425555828695e-34,
    5.4881577253365955e-46,
    1.123082597428518e-32,
    5.903901964034123e-40,
    9.505276271285798e-33,
    1.7968998807989304e-37,
    6.355381897067245e-33,
    5.676063601151766e-36,
    3.307995875196113e-33,
    6.211131031175266e-35,
    1.2897805666734567e-33,
    5.5493397136766975e-18,
    1.1353525527132057e-32,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.95148559793021e-21,
    3.1242284863244517e-29,
    3.956192640623846e-20,
    1.1238403678125417e-25,
    3.138496956830785e-20,
    8.10009363119327e-24,
    2.0187249853292453e-20,
    1.3036878860051305e-22,
    1.0108658451340476e-20,
    9.14734166970685e-22,
    3.712817918549148e-21,
    4.0115788930680786e-33,
    4.1343902332746474e-20,
    4.245099883408795e-27,
    3.612749676300606e-20,
    1.2431920892653076e-24,
    2.5886712640401667e-20,
    3.701691421590526e-23,
    1.4789600215897677e-20,
    3.7471098203013163e-22,
    6.3974546327479984e-21,
    1.877208780213318e-15,
    4.1705637148364435e-20,
    1.9636928486030727e-21,
    3.1451407452707044e-29,
    3.977548487295694e-20,
    1.131320123409434e-25,
    3.1558607471900286e-20,
    8.153436496393439e-24,
    2.0302980532757088e-20,
    1.3121370544496855e-22,
    1.0168844127305127e-20,
    9.205334362065153e-22,
    3.735696657321622e-21,
    4.038460202290271e-33,
    4.156589735107037e-20,
    4.273450938453845e-27,
    3.6324529183099684e-20,
    1.2514277228844392e-24,
    2.603239175050532e-20,
    3.725892011690677e-23,
    1.4876018750439325e-20,
    3.7711477541796554e-22,
    6.4362299255386635e-21,
    1.8795185777729945e-15,
    4.192933319179842e-20,
    1.9882826163127695e-21,
    3.187300985417878e-29,
    4.02047892174923e-20,
    1.1463986782104644e-25,
    3.190778848228426e-20,
    8.260957380349467e-24,
    2.0535830202788262e-20,
    1.3291643217411235e-22,
    1.0290000633213381e-20,
    9.322172402691426e-22,
    3.781773645437735e-21,
    4.09265508361993e-33,
    4.201212570094879e-20,
    4.3306066462599076e-27,
    3.6720672612586076e-20,
    1.2680291269946327e-24,
    2.632542048154147e-20,
    3.774667733978364e-23,
    1.5049938635350758e-20,
    3.819584252859363e-22,
    6.514305020488876e-21,
    1.884137105655703e-15,
    4.2378973459149625e-20,
    2.000665508049539e-21,
    3.2085498613040415e-29,
    4.042053538824868e-20,
    1.1539977900421757e-25,
    3.2083332730034205e-20,
    8.315137530155373e-24,
    2.065295079812795e-20,
    1.3377427342418344e-22,
    1.0350972747829669e-20,
    9.381019673718023e-22,
    3.804972533103172e-21,
    4.119969810876272e-33,
    4.223635908396117e-20,
    4.359412500942804e-27,
    3.691978432301826e-20,
    1.2763952350300902e-24,
    2.6472771573363606e-20,
    3.7992438019794457e-23,
    1.5137441512800026e-20,
    3.8439836659908864e-22,
    6.553605783323358e-21,
    1.8864458373998187e-15,
    4.260491768301438e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    1.975958458988903e-21,
    3.1661647627184764e-29,
    3.998977242548742e-20,
    1.1388395081711056e-25,
    3.173288025156729e-20,
    8.207057391365526e-24,
    2.041917371454937e-20,
    1.3206291474753032e-22,
    1.0229291307075025e-20,
    9.263610952869248e-22,
    3.7586817932769645e-21,
    4.065485406872494e-33,
    4.178863846260958e-20,
    4.301952992679525e-27,
    3.6522254347456146e-20,
    1.2597066792738743e-24,
    2.6178627451402625e-20,
    3.750217293363231e-23,
    1.4962797968810013e-20,
    3.7953057571144444e-22,
    6.475179894690809e-21,
    1.881828019350276e-15,
    4.2153778626071e-20,
    4.2153778626071e-20,
    4.2153778626071e-20,
    0.0,
    7.771524164941938e-46,
    3.129193256424417e-42,
    2.376201368306767e-41,
    1.8043940155935707e-40,
    1.3771972937775024e-38,
    3.1976656754064227e-38,
    7.588511705588122e-39,
    2.1430279110203244e-38,
    9.103724516722889e-37,
    6.041439348791622e-37,
    3.594156821137368e-36,
    7.767860428961095e-36,
    7.76786042896066e-36,
    7.77119109803455e-41,
    2.4866627275817625e-39,
    2.211184814222206e-36,
    3.222403822083028e-35,
    5.776367828025624e-35,
    1.2409640439690734e-34,
    1.2491194444221804e-33,
    2.172508578189644e-33,
    8.611770775835424e-34,
    1.663570585899169e-33,
    2.6126442441951676e-32,
    1.8850213315284842e-32,
    8.090604810376259e-32,
    1.5603882375348041e-31,
    1.5603882375347908e-31,
    4.322720757232826e-31,
    6.717247718001572e-31,
    1.2188411734858451e-30,
    8.217055228456109e-30,
    1.3254798592898363e-29,
    5.9835928070241935e-30,
    1.0515747033488438e-29,
    1.226240411097803e-28,
    9.101373447594906e-29,
    3.482730344745935e-28,
    6.4341939020227995e-28,
    6.4341939020257985e-28,
    2.389354115500227e-27,
    4.121356843425768e-27,
    8.46123355675969e-27,
    7.622640214857323e-26,
    1.296322171310768e-25,
    5.338940126912325e-26,
    1.0033026500552291e-25,
    1.4220363870482318e-24,
    1.0380938772842197e-24,
    4.22521148562412e-24,
    7.94525752609883e-24,
    7.94525753552153e-24,
    6.134194756986468e-27,
    2.8686398038879254e-26,
    2.8579400765236934e-24,
    1.0360121550724852e-23,
    1.1766154915561952e-23,
    1.4151945141742115e-23,
    2.834444018827127e-23,
    3.4608723657072683e-23,
    2.4971189426327723e-23,
    3.1378781102930645e-23,
    1.0048575803280822e-22,
    8.599879814078892e-23,
    1.7853602791457666e-22,
    2.5546160118873263e-22,
    2.554616016137529e-22,
    1.2999119818518395e-23,
    2.0290771936550907e-23,
    1.4432426192668486e-22,
    2.9147194467688506e-22,
    3.1086615602432634e-22,
    3.417814905208004e-22,
    4.952398343531307e-22,
    5.532092303723646e-22,
    4.620778054276415e-22,
    5.238462589535893e-22,
    1.0287169135203333e-21,
    9.368088958593571e-22,
    1.4653517159951131e-21,
    1.8382271253600217e-21,
    1.838227127749966e-21,
    2.8371837401389293e-22,
    2.987103066850297e-22,
    3.2232110724471857e-22,
    4.3547605878424e-22,
    4.768804031381609e-22,
    4.115001064334074e-22,
    4.559841698332005e-22,
    8.002817239870054e-22,
    7.394484467980959e-22,
    1.082439931947351e-21,
    1.3171226621063238e-21,
    1.3171226626965628e-21,
    3.111683398178802e-22,
    3.756758445312727e-22,
    9.6617792399048e-22,
    1.4122045043015898e-21,
    1.4615662828549461e-21,
    1.5379329147159655e-21,
    1.8848224165674298e-21,
    2.005350003670245e-21,
    1.813612886280402e-21,
    1.9448913348472892e-21,
    2.86878950418278e-21,
    2.7147952021004366e-21,
    3.546953340731389e-21,
    4.075696127992403e-21,
    4.075696129265719e-21,
    1.5020613527694472e-21,
    1.705061603994244e-21,
    3.273960234669112e-21,
    4.346403700714065e-21,
    4.48599308531772e-21,
    4.700697745621691e-21,
    5.657454943180943e-21,
    5.983012879106686e-21,
    5.463471478981329e-21,
    5.820140539026021e-21,
    8.217593160730895e-21,
    7.831274206412098e-21,
    9.85782162658485e-21,
    1.1068645074859266e-20,
    1.1068645082905273e-20,
    4.600033427306435e-21,
    5.165383836300735e-21,
    9.209421784198575e-21,
    1.1600067039659941e-20,
    1.186842979058637e-20,
    1.2273832017799765e-20,
    1.3975083140289036e-20,
    1.45157696771784e-20,
    1.364378995862724e-20,
    1.424766203615434e-20,
    1.7713528818544477e-20,
    1.722517122491458e-20,
    1.9472561334675896e-20,
    2.0420722575052213e-20,
    2.0420722584407433e-20,
    1.2084864251139151e-20,
    1.3121289551854372e-20,
    1.8839572134789247e-20,
    2.0720354643613245e-20,
    2.084834793193706e-20,
    2.1010728843691512e-20,
    2.1280649346116548e-20,
    2.13910451854608e-20,
    2.1259208660639434e-20,
    2.128864316774432e-20,
    2.4538909602471486e-20,
    2.3557604932173275e-20,
    2.9435951877659343e-20,
    3.492141265507985e-20,
    3.4921412757335317e-20,
    2.093976216129481e-20,
    2.122219698576386e-20,
    2.705935120657302e-20,
    3.7327824315594026e-20,
    3.858180110846628e-20,
    4.079389024936811e-20,
    5.3044646781378467e-20,
    5.746330849426756e-20,
    5.0472596476751215e-20,
    5.523665710905568e-20,
    9.53315702526743e-20,
    8.772958281068836e-20,
    1.3092470194150174e-19,
    1.619218186464596e-19,
    1.619218195070296e-19,
    3.961305437237432e-20,
    4.660796060803227e-20,
    1.1618845780255886e-19,
    1.7637642041868603e-19,
    1.839523834057075e-19,
    1.9576853249600234e-19,
    2.5085009323200785e-19,
    2.705117954468736e-19,
    2.393587061164008e-19,
    2.606160980125365e-19,
    4.21514688782066e-19,
    3.9276125816418073e-19,
    5.53538528771514e-19,
    6.624837507406315e-19,
    6.624837545928233e-19,
    1.9020392198334422e-19,
    2.2202269823947456e-19,
    4.993435336985734e-19,
    7.092789478265127e-19,
    7.336244565372351e-19,
    7.713668641818662e-19,
    9.44140275399194e-19,
    1.005739038676692e-18,
    9.084811239391252e-19,
    9.746221344632569e-19,
    1.4607659201183788e-18,
    1.3780906068112976e-18,
    1.83323590597451e-18,
    2.1335425077610304e-18,
    2.1335425227963953e-18,
    7.5362649088624e-19,
    8.543195820560053e-19,
    1.681624266710884e-18,
    2.163398632084183e-18,
    2.1784516889611695e-18,
    2.2011886454940076e-18,
    2.2973388408641322e-18,
    2.328461916949603e-18,
    2.2784453340318676e-18,
    2.3129792954648177e-18,
    2.527458287429481e-18,
    2.4944704335726874e-18,
    2.6634306352875107e-18,
    2.7612011186177894e-18,
    2.7612011186407746e-18,
    2.1905889507419474e-18,
    2.2488516297802444e-18,
    2.6103299033177882e-18,
    0.0,
    1.1692569294151794e-24,
    3.4014747037518157e-23,
    2.3246953678215464e-22,
    8.707775240698138e-22,
    2.325226846857775e-21,
    4.9593501055918164e-21,
    8.932591387137996e-21,
    1.3932440081542434e-20,
    1.8830031578499273e-20,
    2.1259215357213806e-20,
    2.550676805515842e-20,
    4.2329181680841726e-20,
    8.191750695828927e-20,
    1.5608380267428184e-19,
    2.849777253138696e-19,
    4.886550149651456e-19,
    7.971363061354812e-19,
    1.247693900430807e-18,
    1.8857834705867588e-18,
    2.761201118640687e-18,
    2.489268050946219e-34,
    7.466324029006972e-33,
    3.0083499081309704e-42,
    5.6220789348467974e-33,
    1.112662387607257e-38,
    3.327633105221755e-33,
    8.424489825427786e-37,
    1.5068871835590726e-33,
    1.4530917701849687e-35,
    4.983056653751967e-34,
    1.111676858711962e-34,
    7.887013283904415e-33,
    3.8417374198780186e-46,
    6.674513084322245e-33,
    4.133198719018031e-40,
    4.461609387832725e-33,
    1.258276343539604e-37,
    2.321462096376874e-33,
    3.976058068363106e-36,
    9.047401112731428e-34,
    4.3527610269119113e-35,
    4.986145777744847e-18,
    7.973236885542675e-33,
    7.775261915791515e-36,
    2.3310372453844478e-34,
    9.400976652876795e-44,
    1.7553420865514627e-34,
    3.4768465689742247e-40,
    1.0390550574713006e-34,
    2.6322512867469673e-38,
    4.705812596662731e-35,
    4.539687251408367e-37,
    1.5563542148975004e-35,
    3.472583322826841e-36,
    2.4623538661185865e-34,
    1.200540460978204e-47,
    2.0838717639957214e-34,
    1.2915816452635256e-41,
    1.3930725973111776e-34,
    3.9317032546454986e-39,
    7.249178441122956e-35,
    1.242259548242435e-37,
    2.825572301219635e-35,
    1.3597810833098593e-36,
    2.4927616711541608e-18,
    2.489268050946219e-34,
    7.767860428960682e-36,
    9.400743032811818e-44,
    2.326659218023984e-34,
    3.476399784377319e-40,
    1.7522269253751404e-34,
    2.631447719348534e-38,
    1.0373944816503052e-34,
    4.537238190569048e-37,
    4.69939289274399e-35,
    3.469769601530761e-36,
    1.5546522360975225e-35,
    1.200535495510851e-47,
    2.4576782959155006e-34,
    1.2914957364043077e-41,
    2.0800446142857602e-34,
    3.930882616813967e-39,
    1.3907119245380793e-34,
    1.2417423520003633e-37,
    7.238397221013407e-35,
    1.3588676081096341e-36,
    2.822091208201761e-35,
    2.492139946260371e-18,
    2.484531099374485e-34,
    2.484531099374485e-34,
    3.008200391289387e-42,
    7.438304653900007e-33,
    1.1123764454652371e-38,
    5.602141903318332e-33,
    8.419346994077817e-37,
    3.3170054199673826e-33,
    1.4515243712478043e-35,
    1.5027785730510788e-33,
    1.1098760770824709e-34,
    4.972163989432107e-34,
    3.841705640886958e-46,
    7.857089634604664e-33,
    4.132648902319034e-40,
    6.650019326178493e-33,
    1.257751135327424e-37,
    4.446501082084897e-33,
    3.9727480124138464e-36,
    2.3145621155067623e-33,
    4.3469147856304685e-35,
    9.025122117417037e-34,
    4.983658878169687e-18,
    7.942920395483577e-33,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    2.283647736471691e-22,
    3.6546394838584634e-30,
    4.632953839927918e-21,
    1.3146811886659698e-26,
    3.674959773674394e-21,
    9.476146541454861e-25,
    2.363382505213911e-21,
    1.5252955052944122e-23,
    1.183228747294017e-21,
    1.0703539995084856e-22,
    4.345121122448651e-22,
    4.692609031162632e-34,
    4.8417523931370605e-21,
    4.9658686511420135e-28,
    4.2305596866637574e-21,
    1.4543385004945408e-25,
    3.0309073838803103e-21,
    4.330714925582304e-24,
    1.7313007737612294e-21,
    4.3843089535188833e-23,
    7.487602766919379e-22,
    1.2354630108052383e-15,
    4.884138913654301e-21,
    2.3041015875202835e-22,
    3.689666395988182e-30,
    4.668767857206131e-21,
    1.327209746135605e-26,
    3.70407455893759e-21,
    9.565500517510466e-25,
    2.3827834675511637e-21,
    1.5394497949886468e-23,
    1.193315961509516e-21,
    1.0800702496145028e-22,
    4.383458768059105e-22,
    4.737633528408952e-34,
    4.8789824931784364e-21,
    5.013355697281852e-28,
    4.263600116203204e-21,
    1.4681334833366311e-25,
    3.0553316076607055e-21,
    4.3712545822495905e-24,
    1.745786240565268e-21,
    4.4245801866083725e-23,
    7.552584133839634e-22,
    1.237727351459057e-15,
    4.9216545463681655e-21,
    2.345429719373272e-22,
    3.7605253724489295e-30,
    4.740921054777812e-21,
    1.3525523643362383e-26,
    3.7627614486708955e-21,
    9.746211488482864e-25,
    2.4219185595488283e-21,
    1.5680676145712753e-23,
    1.213678773083387e-21,
    1.099707275163149e-22,
    4.460900548199569e-22,
    4.8287192022425145e-34,
    4.953980102344124e-21,
    5.109417645811634e-28,
    4.3301799688865694e-21,
    1.4960355616356726e-25,
    3.104580991719903e-21,
    4.4532322115349585e-24,
    1.775017000634969e-21,
    4.5059876572723814e-23,
    7.683805226495285e-22,
    1.2422552852756781e-15,
    4.9972255952271215e-21,
    2.3663052853972604e-22,
    3.796360505553107e-30,
    4.7772603355383435e-21,
    1.365367497380663e-26,
    3.792333944481561e-21,
    9.837575792905525e-25,
    2.4416532396420417e-21,
    1.5825322202925138e-23,
    1.2239548110829038e-21,
    1.1096287101116964e-22,
    4.500006872169928e-22,
    4.8747843409947825e-34,
    4.991747629106573e-21,
    5.15799667079737e-28,
    4.3637196324771095e-21,
    1.5101438148707146e-25,
    3.12940665650762e-21,
    4.494673393994785e-24,
    1.7897628176861094e-21,
    4.547126804619096e-23,
    7.750048247337777e-22,
    1.2445188798595654e-15,
    5.0352810113421686e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    2.324695367821548e-22,
    3.7249611816905855e-30,
    4.704756910903457e-21,
    1.3398332929682254e-26,
    3.733341717978622e-21,
    9.655520950367826e-25,
    2.4022953936410467e-21,
    1.5537069857161578e-23,
    1.2034658966287258e-21,
    1.089854565046885e-22,
    4.422051545295306e-22,
    4.783002926331568e-34,
    4.916391725358e-21,
    5.0612046763575065e-28,
    4.296806835891182e-21,
    1.4820323110989224e-25,
    3.0798893923652537e-21,
    4.412093143469962e-24,
    1.7603582287613923e-21,
    4.465139270236132e-23,
    7.617984404600348e-22,
    1.239991442712356e-15,
    4.959350105591819e-21,
    4.959350105591819e-21,
    4.959350105591819e-21,
    0.0,
    5.5510781156916276e-46,
    2.2351156457230665e-42,
    1.6972611828213152e-41,
    1.2888238121335731e-40,
    9.836595718578216e-39,
    2.283901869130579e-38,
    5.420107360617116e-39,
    1.5306444956496278e-38,
    6.5018534395960395e-37,
    4.31482050089449e-37,
    2.5668355574394857e-36,
    5.5474143797105285e-36,
    5.5474143797103534e-36,
    5.550745048784229e-41,
    1.7761199918216633e-39,
    1.579183649939143e-36,
    4.507929250568813e-35,
    9.931476659298192e-35,
    2.675106315102828e-34,
    4.3152606784034246e-33,
    8.12716146669281e-33,
    2.803165308678059e-33,
    5.9964257480009e-33,
    1.2639264334696763e-31,
    8.883110157311396e-32,
    4.23009326637471e-31,
    8.466628701761744e-31,
    8.466628701761633e-31,
    5.945188148790273e-30,
    1.2553554274799245e-29,
    3.230426260171944e-29,
    4.737508470837625e-28,
    8.772489918132543e-28,
    3.1156919756307846e-28,
    6.524404587151931e-28,
    1.2808480186865573e-26,
    9.070417739240336e-27,
    4.1773790088858753e-26,
    8.234568458886081e-26,
    8.234568459291217e-26,
    1.4023688531238986e-25,
    1.792875826971559e-25,
    2.5351480555807037e-25,
    8.541283420427373e-25,
    1.1851104051146102e-24,
    6.9068466777691e-25,
    1.0102528886692214e-24,
    6.022384547898865e-24,
    4.802342092248031e-24,
    1.352678414802027e-23,
    2.1985022635941302e-23,
    2.1985022662286588e-23,
    2.164556188253556e-25,
    4.836828283903914e-25,
    1.0072148419024651e-23,
    2.6481064017780526e-23,
    2.897778207359454e-23,
    3.3056381448873436e-23,
    5.478146653686767e-23,
    6.351023688549229e-23,
    4.990465811568891e-23,
    5.905791440821923e-23,
    1.4216892743431372e-22,
    1.2619280403357301e-22,
    2.2149366415725885e-22,
    2.9253480443955335e-22,
    2.9253480475848025e-22,
    2.5614820636931193e-23,
    2.7593751676284744e-23,
    3.07794792831083e-23,
    4.705568370488798e-23,
    5.336591607234824e-23,
    4.348187061534745e-23,
    5.0160058386453863e-23,
    1.0731311601578987e-22,
    9.664469705133981e-23,
    1.591023151847976e-22,
    2.0444459144216706e-22,
    2.0444459153275574e-22,
    2.926445344292603e-23,
    3.8261240328784613e-23,
    1.3734902770631458e-22,
    2.2327662459612864e-22,
    2.33145051562599e-22,
    2.4852711152998733e-22,
    3.199161655848056e-22,
    3.4521412634810066e-22,
    3.050795782931033e-22,
    3.324961400674183e-22,
    5.315703875283954e-22,
    4.978169156815972e-22,
    6.81874002497006e-22,
    8.002007095757749e-22,
    8.002007097998214e-22,
    2.412848523477483e-22,
    2.826343163153672e-22,
    6.211025312461839e-22,
    8.62094283137051e-22,
    8.940391919522325e-22,
    9.431850255297533e-22,
    1.1615591847458428e-21,
    1.2353271573133325e-21,
    1.1174388799448672e-21,
    1.1984697585537089e-21,
    1.725688621376145e-21,
    1.6435300935845518e-21,
    2.057129277807303e-21,
    2.278748388709137e-21,
    2.2787483898930678e-21,
    9.20143005311299e-22,
    1.0494539731016126e-21,
    1.929846068798996e-21,
    2.3687503091671616e-21,
    2.412116303238387e-21,
    2.4747465843985716e-21,
    2.6926997199421483e-21,
    2.7435195791921904e-21,
    2.6567065857744467e-21,
    2.7196071986156394e-21,
    2.896221184245785e-21,
    2.8572455878605518e-21,
    3.341090929154315e-21,
    3.91407900425989e-21,
    3.914079012740428e-21,
    2.4459989326217867e-21,
    2.593207993911563e-21,
    3.0927780838313982e-21,
    4.267118378917559e-21,
    4.453333859047482e-21,
    4.745317153700941e-21,
    6.432757062034003e-21,
    7.128780974995156e-21,
    6.033377427060913e-21,
    6.77651984664421e-21,
    1.3473693721384503e-20,
    1.2149276395772366e-20,
    1.9915118343674568e-20,
    2.615904349496628e-20,
    2.6159043603148072e-20,
    4.60758106693569e-21,
    5.441832897142968e-21,
    1.7204243332274918e-20,
    2.903033092506704e-20,
    3.055187027054335e-20,
    3.2946471976008985e-20,
    4.44163069131075e-20,
    4.8629748301007815e-20,
    4.198499276247763e-20,
    4.6497117201506117e-20,
    8.350901505138952e-20,
    7.687110346116421e-20,
    1.147893162956234e-19,
    1.417486974109235e-19,
    1.4174869806471344e-19,
    3.1815587810191313e-20,
    3.835397260416025e-20,
    1.0180136312355618e-19,
    1.4975052853559368e-19,
    1.5388256664874264e-19,
    1.6024881834664506e-19,
    1.8885163416551846e-19,
    1.9870009328199212e-19,
    1.8301466968273342e-19,
    1.9376444808655029e-19,
    2.6865895131366905e-19,
    2.5621460186184517e-19,
    3.235813190912419e-19,
    3.667347291952865e-19,
    3.6673472947600127e-19,
    1.572622186881766e-19,
    1.740856663130362e-19,
    3.0143319463619634e-19,
    0.0,
    1.5528937366328842e-25,
    4.517509052022808e-24,
    3.0874350927396933e-23,
    1.1564823173096808e-22,
    3.0881409534043197e-22,
    6.586528196726295e-22,
    1.1863402280500955e-21,
    1.8503717049635378e-21,
    2.5008224170121054e-21,
    2.823443143644253e-21,
    3.3875623231105045e-21,
    5.6217553191428984e-21,
    1.0879506515382816e-20,
    2.072960195701182e-20,
    3.7848184314260254e-20,
    6.48990081102916e-20,
    1.0586945010534952e-19,
    1.6571034725922864e-19,
    2.5046007090806133e-19,
    3.6673472947600016e-19,
    1.7787253151861182e-34,
    5.337091360020262e-33,
    2.1488427224994906e-42,
    4.0186188151089216e-33,
    7.947996971683294e-39,
    2.3783990301947358e-33,
    6.018227422641272e-37,
    1.076934932614765e-33,
    1.0381466071231438e-35,
    3.560882276154243e-34,
    7.943121535984715e-35,
    5.637855724117405e-33,
    2.744102696911593e-46,
    4.771008454250713e-33,
    2.952363344541307e-40,
    3.1890221778444934e-33,
    8.988438465586003e-38,
    1.6591729232506404e-33,
    2.8405143425378283e-36,
    6.465612079853077e-34,
    3.1099501965487133e-35,
    4.71933698046693e-18,
    5.699500131110354e-33,
    5.554815866541203e-36,
    1.6656520363261005e-34,
    6.715016697778421e-44,
    1.2542607991333768e-34,
    2.4835256613525766e-40,
    7.42419409025357e-35,
    1.8802942858761808e-38,
    3.362211812461771e-35,
    3.2429836168401648e-37,
    1.1119247218982119e-35,
    2.480818619347184e-36,
    1.7594921286851462e-34,
    8.575296100511965e-48,
    1.4890265670983672e-34,
    9.225705907395497e-42,
    9.953890941898553e-35,
    2.80847670157986e-39,
    5.179524775103476e-35,
    8.874021339220353e-38,
    2.0187632284451497e-35,
    9.714026988213604e-37,
    2.3594460903571725e-18,
    1.7787253151861182e-34,
    5.547414379710368e-36,
    6.714783077713447e-44,
    1.6612740089656368e-34,
    2.48307887675567e-40,
    1.251145637957054e-34,
    1.8794907184777485e-38,
    7.407588332043615e-35,
    3.2405345560008463e-37,
    3.3557921085430307e-35,
    2.4780048980511043e-36,
    1.1102227430982336e-35,
    8.57524644583843e-48,
    1.7548165584820594e-34,
    9.224846818803317e-42,
    1.485199417388406e-34,
    2.8076560637483287e-39,
    9.93028421416757e-35,
    8.868849376799635e-38,
    5.168743554993926e-35,
    9.704892236211354e-37,
    2.015282135427276e-35,
    2.359002001147322e-18,
    1.773988363614384e-34,
    1.773988363614384e-34,
    2.1486932056579067e-42,
    5.309071984913296e-33,
    7.945137550263093e-39,
    3.998681783580457e-33,
    6.013084591291303e-37,
    2.3677713449403632e-33,
    1.0365792081859797e-35,
    1.0728263221067714e-33,
    7.925113719689808e-35,
    3.549989611834382e-34,
    2.7440709179205327e-46,
    5.6079320748176534e-33,
    2.9518135278423123e-40,
    4.7465146961069606e-33,
    8.983186383464202e-38,
    3.173913872096665e-33,
    2.8372042865885685e-36,
    1.652272942380528e-33,
    3.104103955267272e-35,
    6.443333084538686e-34,
    4.717560623627529e-18,
    5.669183641051256e-33,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.0113209819012916e-23,
    4.816777285706131e-31,
    6.115155862321602e-22,
    1.7328111276053043e-27,
    4.849936999569704e-22,
    1.2490996478103237e-25,
    3.1183082782392532e-22,
    2.0108089029721095e-24,
    1.5607920420310895e-22,
    1.4112818979002342e-23,
    5.730278687202003e-23,
    6.184758845567846e-35,
    6.39096125644659e-22,
    6.545075590655642e-29,
    5.583673406487619e-22,
    1.916953309692159e-26,
    3.999534631484829e-22,
    5.708847581233167e-25,
    2.2840378471300337e-22,
    5.780300732585769e-24,
    9.87566588175877e-23,
    8.552432974523853e-16,
    6.446952319385778e-22,
    3.049196247316619e-23,
    4.881607009881956e-31,
    6.181551238790192e-22,
    1.7560005747070965e-27,
    4.903901616431783e-22,
    1.2656396298739748e-25,
    3.1542578239601856e-22,
    2.0370123218870027e-24,
    1.5794778879699596e-22,
    1.4292721359633088e-23,
    5.801278000886715e-23,
    6.268092020418873e-35,
    6.459985010049959e-22,
    6.632968567826243e-29,
    5.644921551707894e-22,
    1.9424876394770452e-26,
    4.0447989198533657e-22,
    5.783892846236626e-25,
    2.3108750480399607e-22,
    5.854859094286694e-24,
    9.996022877649983e-23,
    8.574862152445551e-16,
    6.51650608199138e-22,
    3.1260398569163906e-23,
    5.013359158287565e-31,
    6.31570890764765e-22,
    1.8031215469408996e-27,
    5.013020868417916e-22,
    1.2992402390868047e-25,
    3.227023598886848e-22,
    2.0902230222571336e-24,
    1.6173394971328634e-22,
    1.4657843240950686e-23,
    5.945269586345319e-23,
    6.437452829494175e-35,
    6.599431394921871e-22,
    6.811582032723131e-29,
    5.768716494851816e-22,
    1.994367554734518e-26,
    4.1363706327474737e-22,
    5.936318440594416e-25,
    2.3652252516451097e-22,
    6.006224478181285e-24,
    1.0240009051382745e-22,
    8.619715165007549e-16,
    6.657018683468057e-22,
    3.165012884837561e-23,
    5.080292766111927e-31,
    6.383471566074875e-22,
    1.8270569799264966e-27,
    5.068176929644325e-22,
    1.316303530052939e-25,
    3.263841834010022e-22,
    2.1172342243874333e-24,
    1.6365168661806364e-22,
    1.4843086776089727e-23,
    6.018269837105614e-23,
    6.52349490311636e-35,
    6.669854090367048e-22,
    6.902317544510748e-29,
    5.8312641689563145e-22,
    2.020717359520552e-26,
    4.182679895813728e-22,
    6.013710467631751e-25,
    2.392740163159149e-22,
    6.083042104499382e-24,
    1.0363650237576328e-22,
    8.642139013858703e-16,
    6.727977522125912e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    3.087435092739691e-23,
    4.947132441747619e-31,
    6.24840218689861e-22,
    1.7794367315173525e-27,
    4.958262664617286e-22,
    1.2823527174008908e-25,
    3.190495928412825e-22,
    2.0634830429342858e-24,
    1.5983267718441942e-22,
    1.4474392114599014e-23,
    5.872940305256232e-23,
    6.352320948238272e-35,
    6.529475038965828e-22,
    6.721801551061758e-29,
    5.706602430140005e-22,
    1.968291686365431e-26,
    4.0904106113482515e-22,
    5.859714520881529e-25,
    2.337937197407446e-22,
    5.9301652455594885e-24,
    1.0117468599907745e-22,
    8.597289546904974e-16,
    6.58652819672629e-22,
    6.58652819672629e-22,
    6.58652819672629e-22,
    0.0,
    3.885743578753888e-46,
    1.5645574376970524e-42,
    1.188056043707226e-41,
    9.02146159538573e-41,
    6.885062804180622e-39,
    1.5985790144236926e-38,
    3.793804101888859e-39,
    1.0713569341216053e-38,
    4.550450131751337e-37,
    3.019856364971952e-37,
    1.796344609666019e-36,
    3.882079842772745e-36,
    3.882079842772636e-36,
    3.885410511846504e-41,
    1.243212940001588e-39,
    1.1051827767268332e-36,
    1.5702759710377015e-35,
    2.790981222554346e-35,
    5.937600792893602e-35,
    5.845474895241937e-34,
    1.0125692153917243e-33,
    4.041949824304797e-34,
    7.76832627963496e-34,
    1.2008380903224318e-32,
    8.677167199150906e-33,
    3.701235790097678e-32,
    7.121223444199217e-32,
    7.121223444199237e-32,
    1.7343434867369453e-31,
    2.5661508844988553e-31,
    4.3830354148463455e-31,
    2.5292553494231082e-30,
    3.954186385673564e-30,
    1.883319193229797e-30,
    3.183892828520115e-30,
    3.260667657292727e-29,
    2.4515713654545424e-29,
    8.894890414357037e-29,
    1.6097572651440473e-28,
    1.6097572651443941e-28,
    5.66576798060113e-28,
    9.586823410147706e-28,
    1.9232034788532738e-27,
    1.632647884121081e-26,
    2.7413394889514595e-26,
    1.153614968119164e-26,
    2.1346856173200893e-26,
    2.8418218744038418e-25,
    2.090581061942679e-25,
    8.205477040057513e-25,
    1.5143375715904511e-24,
    1.5143375723759172e-24,
    1.4083622851793578e-27,
    6.298228679289801e-27,
    5.609982344212669e-25,
    1.979568283274925e-24,
    2.250018478926198e-24,
    2.7080705356654216e-24,
    5.408411563842322e-24,
    6.587099408419866e-24,
    4.770424064805655e-24,
    5.98032500352918e-24,
    1.8581915551562764e-23,
    1.5999442658193275e-23,
    3.20659834660162e-23,
    4.476069964689347e-23,
    4.476069968438049e-23,
    1.8937777842010165e-24,
    2.109070624189965e-24,
    2.4668478881949415e-24,
    4.468389433024049e-24,
    5.30661845605565e-24,
    4.0074973176628504e-24,
    4.8770525406348914e-24,
    1.3359095581918756e-23,
    1.1669702933364567e-23,
    2.2004728159370282e-23,
    3.000841333210272e-23,
    3.000841334329905e-23,
    2.295051352117923e-24,
    3.3544460596906375e-24,
    1.8295389927295277e-23,
    3.341843196505577e-23,
    3.522201963451238e-23,
    3.8053856862843306e-23,
    5.146113645938255e-23,
    5.629333239426789e-23,
    4.864439216813897e-23,
    5.385971686461982e-23,
    9.256770015903212e-23,
    8.594687130414509e-23,
    1.2204425605995597e-22,
    1.4503050774705088e-22,
    1.450305077768721e-22,
    3.6717565236698095e-23,
    4.441102876447844e-23,
    1.1014352261563138e-22,
    1.5751304476083294e-22,
    1.6390926654606104e-22,
    1.7367514255649938e-22,
    2.1559447201748188e-22,
    2.2904838758250365e-22,
    2.0735678775269745e-22,
    2.2237878988519355e-22,
    3.038254536770969e-22,
    2.9358343468670414e-22,
    3.3048290103578293e-22,
    3.3625858643472177e-22,
    3.362585864817197e-22,
    1.691084135853383e-22,
    1.9441578783392822e-22,
    3.2352103258358724e-22,
    3.4494990642888767e-22,
    3.51332388329917e-22,
    3.602620300334376e-22,
    4.538834984936575e-22,
    5.043285551051609e-22,
    4.275929562712821e-22,
    4.787489958289016e-22,
    1.0489484929567978e-21,
    9.296844626248597e-22,
    1.763204216288673e-21,
    2.462026241727771e-21,
    2.4620262493103277e-21,
    3.562107405590019e-22,
    4.008443740374175e-22,
    1.4497747666897935e-21,
    2.8334343162455245e-21,
    3.0340121696695605e-21,
    3.3545867824874344e-21,
    4.962324876864114e-21,
    5.577133363444815e-21,
    4.6124904310469876e-21,
    5.265194023003023e-21,
    1.1055311608654115e-20,
    9.967452271173869e-21,
    1.6426050582781278e-20,
    2.1315970048853668e-20,
    2.1315970124781322e-20,
    3.2024639251218278e-21,
    4.098680310036969e-21,
    1.413867188087998e-20,
    2.217943021412127e-20,
    2.2621436637424004e-20,
    2.3297532614408634e-20,
    2.6269109528491866e-20,
    2.726992348922491e-20,
    2.567084049746148e-20,
    2.676967620394163e-20,
    3.4117638200900435e-20,
    3.2928954616753365e-20,
    3.9240824442638253e-20,
    4.3146125352295495e-20,
    4.3146125354220323e-20,
    2.2981078001301785e-20,
    2.4747851908529295e-20,
    3.7197337420064545e-20,
    0.0,
    1.8269639522112208e-26,
    5.314804224614452e-25,
    3.632336512259792e-24,
    1.3605898815007465e-23,
    3.6331669504114286e-23,
    7.748984559411708e-23,
    1.3957174156287026e-22,
    2.1769438102159073e-22,
    2.942192574380595e-22,
    3.321752639443337e-22,
    3.9854332447026316e-22,
    6.613939208427658e-22,
    1.2799632001021306e-21,
    2.438817455993251e-21,
    4.45280268566371e-21,
    7.635308117488512e-21,
    1.2455447275406678e-20,
    1.949568674647261e-20,
    2.946644607826042e-20,
    4.314612535422027e-20,
    1.245818263366043e-34,
    3.740166858280229e-33,
    1.5042123332758805e-42,
    2.816023725305515e-33,
    5.5640267933913355e-39,
    1.6664734739244706e-33,
    4.213530620551385e-37,
    7.544707444065349e-34,
    7.269377348267753e-36,
    2.494251492955949e-34,
    5.562886247633536e-35,
    3.950987554277146e-33,
    1.9208766546867747e-46,
    3.3433799816970604e-33,
    2.0667368136837645e-40,
    2.2345817703533194e-33,
    6.292694738228472e-38,
    1.162456043405965e-33,
    1.988856548168868e-36,
    4.529270305194312e-34,
    2.1778420737763157e-35,
    4.577517091301313e-18,
    3.9941975652861115e-33,
    3.889481329603467e-36,
    1.1666131295323394e-34,
    4.700546731454641e-44,
    8.784498335698121e-35,
    1.738534980636339e-40,
    5.199426726908993e-35,
    1.3163265352230916e-38,
    2.354511224311051e-35,
    2.2704558909140135e-37,
    7.786026021487448e-36,
    1.7369950917374405e-36,
    1.2323458256100648e-34,
    6.002714718559404e-48,
    1.0428926694253508e-34,
    6.458122998465673e-42,
    6.971264668488633e-35,
    1.9660567867806312e-39,
    3.6272845255888654e-35,
    6.212590731817353e-38,
    1.4136564238642856e-35,
    6.8011891045498614e-37,
    2.2886027591558406e-18,
    1.245818263366043e-34,
    3.882079842772633e-36,
    4.700313111389667e-44,
    1.1622351021718762e-34,
    1.738088196039433e-40,
    8.753346723934894e-35,
    1.315522967824659e-38,
    5.182820968699035e-35,
    2.2680068300746942e-37,
    2.3480915203923106e-35,
    1.7341813704413608e-36,
    7.769006233487667e-36,
    6.002665063885872e-48,
    1.2276702554069787e-34,
    6.457263909873491e-42,
    1.0390655197153896e-34,
    1.9652361489491e-39,
    6.947657940757652e-35,
    6.207418769396635e-38,
    3.616503305479316e-35,
    6.792054352547607e-37,
    1.410175330846412e-35,
    2.2882918967089455e-18,
    1.2410813117943088e-34,
    1.2410813117943088e-34,
    1.5040628164342973e-42,
    3.712147483173262e-33,
    5.5611673719711355e-39,
    2.7960866937770493e-33,
    4.208387789201416e-37,
    1.6558457886700984e-33,
    7.253703358896112e-36,
    7.503621338985409e-34,
    5.544878431338627e-35,
    2.483358828636088e-34,
    1.920844875695714e-46,
    3.921063904977395e-33,
    2.066186996984769e-40,
    3.318886223553309e-33,
    6.28744265610667e-38,
    2.219473464605491e-33,
    1.9855464922196086e-36,
    1.1555560625358529e-33,
    2.1719958324948742e-35,
    4.506991309879922e-34,
    4.576273641513732e-18,
    3.9638810752270134e-33,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.504933219237115e-24,
    5.602161223987809e-32,
    7.127891678774347e-23,
    2.0154795483579829e-28,
    5.65185393148131e-23,
    1.4530349107494182e-26,
    3.632675563384246e-23,
    2.3395210763197437e-25,
    1.8175649984004686e-23,
    1.642381846577599e-24,
    6.670635713943234e-24,
    7.193104479774518e-36,
    7.449733612079437e-23,
    7.612456509950372e-30,
    6.507776849672164e-23,
    2.2297777632543587e-27,
    4.660091550771504e-23,
    6.641446785942649e-26,
    2.660294299868579e-23,
    6.725975386938869e-25,
    1.1498265873100303e-23,
    5.876863441962651e-16,
    7.515074038593857e-23,
    3.568199588273828e-24,
    5.710374193528849e-32,
    7.238990390800047e-23,
    2.054189357290578e-28,
    5.742124654486959e-23,
    1.4806478971023235e-26,
    3.692785166696488e-23,
    2.3832742270227853e-25,
    1.848794917977773e-23,
    1.672428124236796e-24,
    6.789251754036855e-24,
    7.332201611191613e-36,
    7.565238132380844e-23,
    7.759169767409396e-30,
    6.610249522621939e-23,
    2.27240390702272e-27,
    4.735792791981549e-23,
    6.766742071222445e-26,
    2.705157459958669e-23,
    6.85048273987766e-25,
    1.1699379324246338e-23,
    5.899178577775896e-16,
    7.631467071157636e-23,
    3.697352008473744e-24,
    5.931813289926729e-32,
    7.464469291685387e-23,
    2.133386714657286e-28,
    5.925521797145109e-23,
    1.5371212176414903e-26,
    3.815083189462941e-23,
    2.472706594207346e-25,
    1.912429392680513e-23,
    1.733794859554798e-24,
    7.03126073799747e-24,
    7.616850532804348e-36,
    7.799605690278445e-23,
    8.05936979812089e-30,
    6.818311939107645e-23,
    2.3595997107354915e-27,
    4.88969790590929e-23,
    7.022927178116957e-26,
    2.796504403684724e-23,
    7.1048856322221915e-25,
    1.2109450387492994e-23,
    5.943805104842165e-16,
    7.867626600533095e-23,
    3.7632541247944825e-24,
    6.04507777665117e-32,
    7.578850735358073e-23,
    2.1738876670716237e-28,
    6.018653107846436e-23,
    1.565990688740824e-26,
    3.877278488972721e-23,
    2.518399258614761e-25,
    1.944839455698639e-23,
    1.765123561016012e-24,
    7.154681049615754e-24,
    7.762451850323182e-36,
    7.918468947250337e-23,
    8.212908104081072e-30,
    6.92390468734028e-23,
    2.4041838429654304e-27,
    4.9679080844656833e-23,
    7.153857122849821e-26,
    2.842994734420285e-23,
    7.23481754376262e-25,
    1.2318449187834338e-23,
    5.966116510306047e-16,
    7.987393095852618e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    3.632336512259795e-24,
    5.82025184639154e-32,
    7.351182689931346e-23,
    2.0934895202628523e-28,
    5.833346442840403e-23,
    1.5086751484949746e-26,
    3.75358655497281e-23,
    2.427667165181776e-25,
    1.8804154638292085e-23,
    1.7028977578907823e-24,
    6.909455539745081e-24,
    7.473442072393075e-36,
    7.681862089806717e-23,
    7.908132306808604e-30,
    6.713760693854304e-23,
    2.3156754860920662e-27,
    4.8123271804584314e-23,
    6.893895536671916e-26,
    2.750559733442149e-23,
    6.976780109748581e-25,
    1.1903100633168305e-23,
    5.921492463033924e-16,
    7.748984559411712e-23,
    7.748984559411712e-23,
    7.748984559411712e-23,
    5.5528924273554984e-18,
    2.776001769196531e-18,
    2.775113590776831e-18,
    5.5493397136766975e-18,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.877208787467073e-15,
    1.8795185850943123e-15,
    1.8841371131136005e-15,
    1.8864458449267358e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    1.8818280267396403e-15,
    4.986145777744847e-18,
    2.4927616711541608e-18,
    2.492139946260371e-18,
    4.983658878169687e-18,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.2354630109475312e-15,
    1.2377273516032497e-15,
    1.2422552854237286e-15,
    1.2445188800095744e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    1.2399914428584679e-15,
    4.71933698046693e-18,
    2.3594460903571725e-18,
    2.359002001147322e-18,
    4.717560623627529e-18,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    8.552432974558618e-16,
    8.574862152480968e-16,
    8.619715165044302e-16,
    8.642139013896136e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    8.597289546941053e-16,
    4.577517091301313e-18,
    2.2886027591558406e-18,
    2.2882918967089455e-18,
    4.576273641513732e-18,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.876863441963327e-16,
    5.89917857777659e-16,
    5.9438051048429e-16,
    5.9661165103067985e-16,
    5.921492463034639e-16,
    5.921492463034639e-16,
    5.921492463034639e-16,
    5.921492463034639e-16,
    5.921492463034639e-16,
    5.921492463034639e-16,
    5.921492463034639e-16,
    5.921492463034639e-16
  ],
  "quad_error_estimate_status": "SCIPY_HEURISTIC_NOT_RIGOROUS_BOUND"
}

==> anc/audit_replay/SENTINEL_RESULT.json <==
{
  "utc": "2026-10-19T17:14:08.250179+00:00",
  "status": "PASS",
  "cases_completed": 16,
  "expected_cases": 16,
  "counts": {
    "rhs": 3116,
    "quad": 7035
  },
  "python_elapsed_seconds": 0.2957094139965193,
  "failed_cases": [],
  "exception": null,
  "scope": "DETERMINISTIC_IMPLEMENTATION_AND_MECHANISM_ONLY",
  "training": false,
  "GPU": false,
  "world_novelty": "UNKNOWN"
}

==> anc/audit_replay/SENTINEL_SPEC.json <==
{
  "scientific_target": "R87 explicit autonomous-loss witness and F=0 closure control; not a new universal proof or learning improvement",
  "k_values": [
    2,
    3,
    4
  ],
  "a_values": [
    0.5,
    0.35,
    0.25,
    0.175
  ],
  "epsilon": 1,
  "nonclosure_cases": 12,
  "F0_cases": 4,
  "t_eval_points": 21,
  "solver": {
    "method": "DOP853",
    "rtol": 2e-12,
    "atol": 1e-14
  },
  "quadrature": {
    "scipy_epsabs": 1e-13,
    "scipy_epsrel": 1e-13,
    "limit": 100,
    "mpmath_dps": 50,
    "reference_status": "estimate, not a rigorous quadrature interval"
  },
  "thresholds": {
    "trajectory_abs": 3e-10,
    "endpoint_abs": 1e-10,
    "gap_relative": 5e-06,
    "ratio_interval_slack": 5e-06,
    "FD_abs": 5e-08,
    "FD_rel": 5e-06,
    "origin_mutant_min_error": 0.001,
    "F0_gap_abs": 1e-12
  },
  "offgraph": {
    "FD_step": 0.0002,
    "FD_formula": "five point central",
    "probe0": "theta=(0,0.1,0.03)",
    "probe1": "u=.3a,z=.02a,v=h(u)+.05a,y=v-F(u)z",
    "mutant": "omit Bprime*(v-h) from output gu; must fail same FD tolerance at both probes"
  },
  "reporting": "Report tolerance-dominated narrow ratio bands explicitly; fixed deterministic grid has no seed distribution or confidence interval. Signed gap and relative reference check are mandatory separately from ratio band.",
  "failure_policy": "Fail-fast on first completed failed case or exception; HOLD and preserve first attempt. Explicit nonfinite guards. Raw failure diagnostic JSON may preserve nonstandard NaN tokens only if nonfinite values occurred; such values cannot pass. No rerun, rescue grid, threshold relaxation, GPU or expansion.",
  "hypothesis": "All 12 f2 endpoints agree in represented coordinates with f1 while endpoint mobility offdiagonal differs negatively with specified a^(2k+1) reference; F0 gap vanishes. Complete gradient passes offgraph FD and omitted Bprime mutation is rejected."
}

==> anc/audit_replay/audit_stdout.txt <==
{"utc": "2026-10-19T17:14:08.250179+00:00", "status": "PASS", "cases_completed": 16, "expected_cases": 16, "counts": {"rhs": 3116, "quad": 7035}, "python_elapsed_seconds": 0.2957094139965193, "failed_cases": [], "exception": null, "scope": "DETERMINISTIC_IMPLEMENTATION_AND_MECHANISM_ONLY", "training": false, "GPU": false, "world_novelty": "UNKNOWN"}


==> anc/audit_replay/independent_comparison.json <==
{
  "cases": 16,
  "hist_rows": 16,
  "trajectory_rows": 336,
  "max_replay_gap_relative_vs_historical": 8.91466049145777e-14,
  "max_replay_point_discrepancy_vs_historical": 7.315675842889391e-14,
  "historical_csv_recompute_residual_max": [
    0.0,
    0.0,
    0.0
  ],
  "counts": {
    "rhs": 3116,
    "quad": 7035
  },
  "environment": "Python 3.12.14 / NumPy 2.3.5 / SciPy 1.17.0 / mpmath1.3.0"
}

==> anc/audit_replay/sentinel.py <==
"""One fixed deterministic experiment; never imports a previous experiment result."""
import json, math, time, traceback
from pathlib import Path
from datetime import datetime, timezone
import numpy as np
from scipy.integrate import quad, solve_ivp
import mpmath as mp

D = Path(__file__).resolve().parent
SPEC = json.loads((D / 'SENTINEL_SPEC.json').read_text())
START = time.perf_counter()
COUNTS = {'rhs': 0, 'quad': 0}
QUAD_ERRORS = []

def integral(fun, upper):
    COUNTS['quad'] += 1
    value, error = quad(fun, 0., upper, epsabs=1e-13, epsrel=1e-13, limit=100)
    QUAD_ERRORS.append(error)
    return value

class Model:
    def __init__(self, k, a, control=False):
        self.k, self.a, self.control = k, a, control
        self.calls = 0
    def F(self, u): return 0. if self.control else u**self.k
    def Fp(self, u): return 0. if self.control else self.k*u**(self.k-1)
    def Fpp(self, u): return 0. if self.control else self.k*(self.k-1)*u**(self.k-2)
    def h(self, u): return u*(self.a-u)
    def hp(self, u): return self.a-2*u
    def zeta(self, u):
        if self.control: return 0.
        return integral(lambda s: self.F(s)*self.hp(s)/math.sqrt(1+self.F(s)**2), u)/math.sqrt(1+self.F(u)**2)
    def terms(self, u):
        f, fp, z = self.F(u), self.Fp(u), self.zeta(u)
        den = 1+f*f
        b = (fp*z-self.hp(u))/den
        bp = (self.Fpp(u)*z+2-3*f*fp*b)/den
        ap = -1-(self.hp(u)-fp*z)**2/den
        return z, b, bp, ap
    def scalar_loss(self, theta):
        u, y, z = theta
        v = y+self.F(u)*z
        aa = integral(lambda s: self.terms(s)[3], u)
        b = self.terms(u)[1]
        return aa+b*(v-self.h(u))
    def gradient(self, theta, mutant=False):
        u, y, z = theta
        v = y+self.F(u)*z
        _, b, bp, ap = self.terms(u)
        gu = ap-b*self.hp(u)+(0. if mutant else bp*(v-self.h(u)))
        return np.array([gu+self.Fp(u)*z*b, b, self.F(u)*b])
    def rhs(self, t, theta):
        COUNTS['rhs'] += 1
        self.calls += 1
        if self.calls > 2000 or COUNTS['rhs'] > 18000:
            raise RuntimeError('frozen RHS budget exhausted')
        return -self.gradient(theta)
    def exact(self, t):
        z = self.zeta(t)
        return np.array([t, self.h(t)-self.F(t)*z, z])
    def mobility(self, theta):
        u, y, z = theta
        b = self.Fp(u)*z
        return np.array([[1., b], [b, 1+self.F(u)**2+b*b]])

def reference(k, a):
    # Positive rescaled integrand avoids cancellation of two signed moments.
    with mp.workdps(50):
        aa = mp.mpf(str(a))
        j = mp.quad(lambda t: t**k*(1-t)/(1+aa**(2*k)*t**(2*k))**mp.mpf('1.5'), [0, 1])
        gap = -k*k*aa**(2*k+1)*j/mp.sqrt(1+aa**(2*k))
        lead = k*k*aa**(2*k+1)/((k+1)*(k+2))
        return {'gap_decimal': str(gap), 'gap_float': float(gap), 'leading_magnitude': float(lead),
                'ratio': float(-gap/lead), 'lower': float((1+aa**(2*k))**-2),
                'upper': float((1+aa**(2*k))**mp.mpf('-.5')), 'dps': 50,
                'status': 'HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL'}

def fd_gradient(model, theta):
    step = 2e-4
    ans = []
    for i in range(3):
        e = np.eye(3)[i]*step
        ans.append((model.scalar_loss(theta-2*e)-8*model.scalar_loss(theta-e)
                    +8*model.scalar_loss(theta+e)-model.scalar_loss(theta+2*e))/(12*step))
    return np.array(ans)

def one_case(k, a, control=False):
    m = Model(k, a, control)
    ts = np.linspace(0., a, 21)
    sol = solve_ivp(m.rhs, (0., a), np.zeros(3), method='DOP853',
                    rtol=2e-12, atol=1e-14, t_eval=ts)
    if not sol.success or len(sol.t) != 21: raise RuntimeError(sol.message)
    exact = np.stack([m.exact(t) for t in ts])
    error = float(np.max(np.abs(sol.y.T-exact)))
    endpoint = sol.y[:, -1]
    represented = np.array([endpoint[0], endpoint[1]+m.F(endpoint[0])*endpoint[2]])
    ep_error = float(np.max(np.abs(represented-np.array([a, 0.]))))
    # Independently integrate f1=-u, rather than supplying its known endpoint.
    f1 = solve_ivp(lambda t, q: np.array([1., 0., 0.]), (0., a), np.zeros(3),
                   method='DOP853', rtol=2e-12, atol=1e-14, t_eval=ts)
    if not f1.success: raise RuntimeError(f1.message)
    f1_error = float(np.max(np.abs(f1.y.T-np.stack([ts, ts*0, ts*0], axis=1))))
    gap = float((m.mobility(endpoint)-m.mobility(f1.y[:, -1]))[0, 1])
    probes = [np.array([0., .1, .03])]
    u, z = .3*a, .02*a
    probes.append(np.array([u, m.h(u)+.05*a-m.F(u)*z, z]))
    checks = []
    for theta in probes:
        fd, g, bad = fd_gradient(m, theta), m.gradient(theta), m.gradient(theta, True)
        tol = 5e-8+5e-6*np.abs(fd)
        checks.append({'theta': theta.tolist(), 'fd': fd.tolist(), 'gradient': g.tolist(),
                       'mutant': bad.tolist(), 'tolerance': tol.tolist(),
                       'correct_pass': bool(np.all(np.abs(g-fd) <= tol)),
                       'mutant_rejected': bool(np.any(np.abs(bad-fd) > tol)),
                       'mutant_max_error': float(np.max(np.abs(bad-fd)))})
    finite = bool(np.all(np.isfinite(sol.y)) and np.all(np.isfinite(exact))
                  and np.all(np.isfinite(f1.y)) and np.isfinite(gap)
                  and all(np.all(np.isfinite(x[key])) for x in checks for key in ('fd', 'gradient', 'mutant')))
    flags = {'finite_numerics': finite, 'trajectory': error <= 3e-10, 'represented_endpoint': ep_error <= 1e-10,
             'f1_control': f1_error <= 3e-10, 'offgraph_gradients': all(x['correct_pass'] for x in checks),
             'mutation_rejected': all(x['mutant_rejected'] for x in checks),
             'origin_mutation_margin': checks[0]['mutant_max_error'] >= 1e-3}
    ref = None
    if control:
        flags['F0_gap_zero'] = abs(gap) <= 1e-12
        flags['F0_identity_mobility'] = bool(np.max(np.abs(m.mobility(endpoint)-np.eye(2))) <= 1e-12)
    else:
        ref = reference(k, a)
        rel = abs(gap-ref['gap_float'])/abs(ref['gap_float'])
        ratio = -gap/ref['leading_magnitude']
        ref.update(measured_ratio=ratio, relative_error=rel,
                   band_width=ref['upper']-ref['lower'], slack=5e-6,
                   band_tolerance_dominated=(ref['upper']-ref['lower'] <= 1e-5))
        flags.update(reference_finite=all(math.isfinite(ref[x]) for x in ('gap_float', 'leading_magnitude', 'ratio', 'lower', 'upper')),
                     gap_negative=gap < 0., reference_relative=rel <= 5e-6,
                     ratio_interval=(ref['lower']-5e-6 <= ratio <= ref['upper']+5e-6))
    return {'k': k, 'a': a, 'F0': control, 'success': all(flags.values()), 'flags': flags,
            'trajectory_max_error': error, 'endpoint_represented_error': ep_error,
            'f1_max_error': f1_error, 'gap': gap, 'reference': ref, 'offgraph_probes': checks,
            'nfev': sol.nfev, 'f1_nfev': f1.nfev, 'times': ts.tolist(),
            'trajectory': sol.y.T.tolist(), 'analytic_trajectory': exact.tolist(),
            'f1_trajectory': f1.y.T.tolist(), 'endpoint_mobility': m.mobility(endpoint).tolist()}

def main():
    assert not (D/'SENTINEL_RESULT.json').exists() and not (D/'SENTINEL_RAW.json').exists()
    cases = []
    failure = None
    try:
        for k, a, control in ([(k, a, False) for k in SPEC['k_values'] for a in SPEC['a_values']]
                              +[(2, a, True) for a in SPEC['a_values']]):
            cases.append(one_case(k, a, control))
            if not cases[-1]['success']:
                break  # Frozen fail-fast; preserve first failure without completing/rescuing the grid.
    except Exception:
        failure = traceback.format_exc()
    raw = {'cases': cases, 'exception': failure, 'counts': COUNTS,
           'quad_error_estimates': QUAD_ERRORS, 'quad_error_estimate_status': 'SCIPY_HEURISTIC_NOT_RIGOROUS_BOUND'}
    (D/'SENTINEL_RAW.json').write_text(json.dumps(raw, indent=2), encoding='utf-8')
    result = {'utc': datetime.now(timezone.utc).isoformat(),
              'status': 'PASS' if failure is None and len(cases) == 16 and all(c['success'] for c in cases) else 'HOLD',
              'cases_completed': len(cases), 'expected_cases': 16, 'counts': COUNTS,
              'python_elapsed_seconds': time.perf_counter()-START,
              'failed_cases': [{'k': c['k'], 'a': c['a'], 'F0': c['F0'], 'flags': c['flags']} for c in cases if not c['success']],
              'exception': failure, 'scope': 'DETERMINISTIC_IMPLEMENTATION_AND_MECHANISM_ONLY',
              'training': False, 'GPU': False, 'world_novelty': 'UNKNOWN'}
    (D/'SENTINEL_RESULT.json').write_text(json.dumps(result, indent=2), encoding='utf-8')
    print(json.dumps(result))

if __name__ == '__main__': main()


==> anc/historical_gaps.csv <==
k,a,F_zero_control,gap,max_state_error,represented_endpoint_error,relative_reference_error
2,0.5,False,-0.009909106052217299,4.069175552068316e-13,2.964295475749168e-14,2.958574324417153e-13
2,0.35,False,-0.001729423432624532,1.4874212972415535e-13,1.3433698597964394e-14,8.124823504956873e-14
2,0.25,False,-0.0003244798283348816,1.6425402704633996e-13,9.43689570931383e-15,1.4884064140791801e-12
2,0.175,False,-5.466817105411631e-05,9.467166633969626e-14,3.774758283725532e-15,2.8226492897633704e-12
3,0.5,False,-0.0034737275224756992,2.0148674395592536e-12,1.858513343222512e-13,6.983508813457593e-12
3,0.35,False,-0.0002891162036032097,9.688846946964702e-13,6.600275881396556e-14,2.17154536543789e-11
3,0.25,False,-2.746063983382309e-05,3.6609604237014537e-13,2.4424906541753444e-14,4.213338594630504e-11
3,0.175,False,-2.261878203421346e-06,1.1310657271890179e-13,7.216449660063518e-15,5.4024101472300355e-11
4,0.5,False,-0.001038635914614861,7.510658761589184e-14,8.881784197001252e-15,2.889644399576357e-12
4,0.35,False,-4.2027935298656384e-05,2.2776919239575477e-14,1.6653345369377348e-15,1.9889625056393986e-12
4,0.25,False,-2.0344820108478613e-06,3.0166841247236675e-15,1.6653345369377348e-16,4.5401700484707246e-13
4,0.175,False,-8.209956965144612e-08,6.34041430469523e-16,2.7755575615628914e-17,2.264935157289258e-13
2,0.5,True,0.0,1.1102230246251565e-16,1.1102230246251565e-16,
2,0.35,True,0.0,4.85722573273506e-17,4.206704429243757e-17,
2,0.25,True,0.0,8.326672684688674e-17,2.7755575615628914e-17,
2,0.175,True,0.0,5.551115123125783e-17,5.551115123125783e-17,


==> anc/historical_trajectories.csv <==
k,a,F_zero_control,time,x,y,z,analytic_x,analytic_y,analytic_z,f1_x,f1_y,f1_z
2,0.5,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.5,False,0.025,0.024999999999999092,0.011874998494469994,2.408853495768692e-06,0.025,0.011874998494466564,2.408853497278337e-06,0.024999999999999977,0.0,0.0
2,0.5,False,0.05,0.05000000000001863,0.02249995572930644,1.7708254971675687e-05,0.05,0.022499955729362562,1.770825497621776e-05,0.05000000000000001,0.0,0.0
2,0.5,False,0.07500000000000001,0.07500000000000281,0.03187469348827353,5.449097385570409e-05,0.07500000000000001,0.031874693488272036,5.4490973860780316e-05,0.07499999999999994,0.0,0.0
2,0.5,False,0.1,0.09999999999994261,0.039998833415185314,0.00011665851247463386,0.1,0.03999883341487435,0.00011665851256623084,0.09999999999999998,0.0,0.0
2,0.5,False,0.125,0.12500000000009548,0.04687182162282688,0.0002034161130074059,0.125,0.0468718216232338,0.00020341611303702033,0.12500000000000006,0.0,0.0
2,0.5,False,0.15000000000000002,0.15000000000001823,0.05249304147569803,0.0003092677480598641,0.15000000000000002,0.0524930414756685,0.00030926774806672256,0.15000000000000008,0.0,0.0
2,0.5,False,0.17500000000000002,0.1750000000000228,0.05686201452436791,0.0004240155261580914,0.17500000000000002,0.05686201452451078,0.00042401552617856423,0.17500000000000004,0.0,0.0
2,0.5,False,0.2,0.20000000000002396,0.05997868919048728,0.00053277023764289,0.2,0.059978689190494316,0.0005327702376419662,0.19999999999999996,0.0,0.0
2,0.5,False,0.225,0.22500000000002215,0.06184381591049864,0.0006159820147482798,0.225,0.0618438159105032,0.0006159820147517226,0.22499999999999987,0.0,0.0
2,0.5,False,0.25,0.2500000000000255,0.062459406112254055,0.0006495022037711954,0.25,0.06245940611226437,0.0006495022037699899,0.24999999999999978,0.0,0.0
2,0.5,False,0.275,0.2750000000000185,0.06182927036079593,0.000604689443775829,0.275,0.06182927036081441,0.0006046894437763891,0.2749999999999998,0.0,0.0
2,0.5,False,0.30000000000000004,0.3000000000000275,0.0599596282974925,0.00044857447216626304,0.30000000000000004,0.059959628297505146,0.00044857447216498157,0.2999999999999998,0.0,0.0
2,0.5,False,0.325,0.32500000000000323,0.056859779528487114,0.0001440991383097114,0.325,0.05685977952851588,0.0001440991383111519,0.32499999999999984,0.0,0.0
2,0.5,False,0.35000000000000003,0.3500000000000314,0.052542820453241657,-0.00034955472044166094,0.35000000000000003,0.05254282045325446,-0.0003495547204446141,0.35,0.0,0.0
2,0.5,False,0.375,0.37500000000002576,0.047026387277735615,-0.00107653175291206,0.375,0.04702638727775328,-0.001076531752912203,0.37500000000000006,0.0,0.0
2,0.5,False,0.4,0.400000000000029,0.040333400365812754,-0.0020837522864366386,0.4,0.04033340036583023,-0.00208375228643897,0.4000000000000002,0.0,0.0
2,0.5,False,0.42500000000000004,0.4250000000000291,0.032492779994907496,-0.003420235266034556,0.42500000000000004,0.032492779994927404,-0.0034202352660341437,0.4250000000000002,0.0,0.0
2,0.5,False,0.45,0.4500000000000249,0.02354009898202128,-0.005136291269338605,0.45,0.02354009898204109,-0.0051362912693387296,0.4500000000000001,0.0,0.0
2,0.5,False,0.47500000000000003,0.47500000000003173,0.013518134114262736,-0.00728258887219925,0.47500000000000003,0.013518134114290226,-0.007282588872200514,0.4750000000000002,0.0,0.0
2,0.5,False,0.5,0.5000000000000296,0.00247727651303058,-0.009909106052216711,0.5,0.0024772765130535914,-0.009909106052214366,0.5000000000000002,0.0,0.0
2,0.35,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.35,False,0.017499999999999998,0.017499999999999842,0.005818749822876599,5.783658461500355e-07,0.017499999999999998,0.005818749822875458,5.783658468277519e-07,0.01749999999999999,0.0,0.0
2,0.35,False,0.034999999999999996,0.03499999999999488,0.011024994791612678,4.251766309343097e-06,0.034999999999999996,0.011024994791586262,4.251766316184058e-06,0.035,0.0,0.0
2,0.35,False,0.05249999999999999,0.052500000000010746,0.015618713938539358,1.3083504249826998e-05,0.05249999999999999,0.015618713938591398,1.3083504253495674e-05,0.05249999999999999,0.0,0.0
2,0.35,False,0.06999999999999999,0.070000000000001,0.019599862745143685,2.8011196565997108e-05,0.06999999999999999,0.019599862745136802,2.801119657002701e-05,0.06999999999999994,0.0,0.0
2,0.35,False,0.0875,0.08749999999999016,0.022968376019238665,4.884648617827635e-05,0.0875,0.022968376019089923,4.884648621365364e-05,0.08749999999999993,0.0,0.0
2,0.35,False,0.10499999999999998,0.10500000000001258,0.025724181120723336,7.427475269433733e-05,0.10499999999999998,0.025724181120851192,7.427475272593093e-05,0.10499999999999997,0.0,0.0
2,0.35,False,0.12249999999999998,0.12250000000001189,0.027867221537217067,0.00010185507599379586,0.12249999999999998,0.027867221537265795,0.00010185507599818544,0.12250000000000004,0.0,0.0
2,0.35,False,0.13999999999999999,0.14000000000001017,0.02939749079152825,0.00012802084072513768,0.13999999999999999,0.02939749079152175,0.00012802084072685438,0.14000000000000004,0.0,0.0
2,0.35,False,0.15749999999999997,0.15750000000001435,0.03031507665334031,0.00014808150120227342,0.15749999999999997,0.030315076653260383,0.00014808150121898455,0.1575,0.0,0.0
2,0.35,False,0.175,0.1749999999999963,0.030620215573803674,0.00015622615664601924,0.175,0.030620215573952225,0.00015622615666194682,0.175,0.0,0.0
2,0.35,False,0.19249999999999998,0.1925000000000124,0.030313357214522753,0.0001455297142551317,0.19249999999999998,0.030313357214526156,0.0001455297142543798,0.19249999999999992,0.0,0.0
2,0.35,False,0.20999999999999996,0.2100000000000188,0.029395238852032657,0.00010796253955337943,0.20999999999999996,0.02939523885200564,0.00010796253955458486,0.20999999999999985,0.0,0.0
2,0.35,False,0.22749999999999998,0.2275000000000003,0.027866969346516123,3.4404607144967864e-05,0.22749999999999998,0.027866969346551255,3.4404607148763934e-05,0.2274999999999998,0.0,0.0
2,0.35,False,0.24499999999999997,0.24500000000001493,0.025730122217371622,-8.533473343175669e-05,0.24499999999999997,0.02573012221737431,-8.533473343294307e-05,0.24499999999999983,0.0,0.0
2,0.35,False,0.26249999999999996,0.2625000000000184,0.022986837213725114,-0.00026249017628316264,0.26249999999999996,0.02298683721370965,-0.00026249017628514007,0.26249999999999984,0.0,0.0
2,0.35,False,0.27999999999999997,0.280000000000006,0.019639929574586875,-0.0005093057984775311,0.27999999999999997,0.019639929574600586,-0.0005093057984768856,0.2799999999999999,0.0,0.0
2,0.35,False,0.2975,0.2975000000000182,0.015693005949064944,-0.0008389910211459232,0.2975,0.015693005949065548,-0.000838991021148801,0.2975,0.0,0.0
2,0.35,False,0.31499999999999995,0.3149999999999973,0.01115058569821434,-0.0012656658929475649,0.31499999999999995,0.01115058569822766,-0.0012656658929468554,0.31500000000000006,0.0,0.0
2,0.35,False,0.33249999999999996,0.33250000000001334,0.006018226026977474,-0.001804294438215144,0.33249999999999996,0.006018226026984972,-0.0018042944382155473,0.33250000000000013,0.0,0.0
2,0.35,False,0.35,0.3500000000000134,0.00030264910070136337,-0.002470604903749237,0.35,0.00030264910070931756,-0.0024706049037495313,0.35000000000000014,0.0,0.0
2,0.25,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.25,False,0.0125,0.012499999999999963,0.0029687499764764202,1.5055338263588147e-07,0.0125,0.002968749976476034,1.5055338280186772e-07,0.012500000000000006,0.0,0.0
2,0.25,False,0.025,0.024999999999999738,0.00562499930827128,1.106770526194758e-06,0.025,0.0056249993082684215,1.1067705272493886e-06,0.024999999999999977,0.0,0.0
2,0.25,False,0.037500000000000006,0.03749999999999797,0.007968745210672916,3.4057569724898737e-06,0.037500000000000006,0.00796874521065425,3.4057569778574012e-06,0.03750000000000002,0.0,0.0
2,0.25,False,0.05,0.050000000000004874,0.009999981770872895,7.291634809183108e-06,0.05,0.00999998177091297,7.291634812289483e-06,0.05000000000000001,0.0,0.0
2,0.25,False,0.0625,0.06250000000000075,0.011718700329991808,1.2715523120235739e-05,0.0625,0.011718700329987806,1.2715523121762662e-05,0.06249999999999997,0.0,0.0
2,0.25,False,0.07500000000000001,0.07500000000000101,0.013124891237715982,1.9335518384242193e-05,0.07500000000000001,0.013124891237709074,1.933551838715656e-05,0.07499999999999994,0.0,0.0
2,0.25,False,0.08750000000000001,0.08750000000000058,0.014218546981678116,2.6516691969961147e-05,0.08750000000000001,0.014218546981576931,2.651669199239393e-05,0.08749999999999994,0.0,0.0
2,0.25,False,0.1,0.10000000000000109,0.014999666688625523,3.333113110926469e-05,0.1,0.014999666688688731,3.3331131126879086e-05,0.09999999999999998,0.0,0.0
2,0.25,False,0.1125,0.11250000000000356,0.015468261999447145,3.855805831377913e-05,0.1125,0.015468261999574313,3.855805832600407e-05,0.11250000000000003,0.0,0.0
2,0.25,False,0.125,0.12500000000000666,0.015624364311355584,4.068407386369476e-05,0.125,0.015624364311345841,4.0684073866154416e-05,0.12500000000000006,0.0,0.0
2,0.25,False,0.1375,0.13750000000001136,0.015468033385591738,3.790357413488342e-05,0.1375,0.015468033385551382,3.790357414178159e-05,0.13750000000000007,0.0,0.0
2,0.25,False,0.15000000000000002,0.15000000000002753,0.014999367313484958,2.8119407944245353e-05,0.15000000000000002,0.014999367313320704,2.811940796869084e-05,0.15000000000000005,0.0,0.0
2,0.25,False,0.1625,0.16249999999997572,0.014218513826540435,8.943841398262606e-06,0.1625,0.0142185138266873,8.943841427615018e-06,0.1625,0.0,0.0
2,0.25,False,0.17500000000000002,0.1749999999999842,0.013125682940117124,-2.2300089699424497e-05,0.17500000000000002,0.013125682940246523,-2.230008968246465e-05,0.17499999999999996,0.0,0.0
2,0.25,False,0.1875,0.1875000000000097,0.011721160901455353,-6.857675255544583e-05,0.1875,0.01172116090145706,-6.857675255636407e-05,0.18749999999999994,0.0,0.0
2,0.25,False,0.2,0.20000000000001608,0.01000532542083107,-0.00013313552028376805,0.2,0.01000532542081137,-0.00013313552028430532,0.19999999999999996,0.0,0.0
2,0.25,False,0.21250000000000002,0.21250000000000346,0.007978662144692616,-0.00021950770274855252,0.21250000000000002,0.00797866214470211,-0.00021950770274578528,0.21250000000000002,0.0,0.0
2,0.25,False,0.225,0.22500000000000267,0.00564178232400654,-0.0003315026967538072,0.225,0.005641782324023092,-0.0003315026967524549,0.22500000000000006,0.0,0.0
2,0.25,False,0.23750000000000002,0.23750000000000943,0.0029954416203087225,-0.0004732032409930138,0.23750000000000002,0.002995441620312316,-0.000473203240994035,0.2375000000000001,0.0,0.0
2,0.25,False,0.25,0.25000000000000944,4.055997853803523e-05,-0.0006489596566697387,0.25,4.0559978541920564e-05,-0.000648959656670729,0.2500000000000001,0.0,0.0
2,0.175,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.175,False,0.008749999999999999,0.008750000000000018,0.0014546874972324309,3.6147867687794764e-08,0.008749999999999999,0.0014546874972324285,3.61478676878037e-08,0.00875,0.0,0.0
2,0.175,False,0.017499999999999998,0.017499999999999995,0.0027562499186190386,2.6573565906117783e-07,0.017499999999999998,0.002756249918618454,2.657356594381986e-07,0.01749999999999999,0.0,0.0
2,0.175,False,0.026249999999999996,0.026249999999999774,0.0039046869365427,8.177231138774612e-07,0.026249999999999996,0.0039046869365376652,8.177231153685164e-07,0.026249999999999975,0.0,0.0
2,0.175,False,0.034999999999999996,0.0349999999999992,0.004899997855375704,1.7507273260522575e-06,0.034999999999999996,0.004899997855359019,1.7507273303181361e-06,0.035,0.0,0.0
2,0.175,False,0.04375,0.04375000000000085,0.005742181656312269,3.0530216256900924e-06,0.04375,0.005742181656325788,3.0530216285421014e-06,0.04375000000000001,0.0,0.0
2,0.175,False,0.05249999999999999,0.05250000000000177,0.006431237203988155,4.6425344300638245e-06,0.05249999999999999,0.00643123720401447,4.6425344322611966e-06,0.05249999999999999,0.0,0.0
2,0.175,False,0.06124999999999999,0.061250000000000714,0.006967163614370162,6.366849116887398e-06,0.06124999999999999,0.006967163614367605,6.366849117839532e-06,0.061249999999999964,0.0,0.0
2,0.175,False,0.06999999999999999,0.07000000000000069,0.0073499607842891015,8.003206372147605e-06,0.06999999999999999,0.007349960784288772,8.0032063728696e-06,0.06999999999999994,0.0,0.0
2,0.175,False,0.07874999999999999,0.07875000000000225,0.00757963008279746,9.258511079380107e-06,0.07874999999999999,0.007579630082764837,9.258511086773963e-06,0.0787499999999999,0.0,0.0
2,0.175,False,0.0875,0.08750000000000288,0.007656175203490693,9.769346314456705e-06,0.0875,0.007656175203442187,9.769346326449131e-06,0.08749999999999993,0.0,0.0
2,0.175,False,0.09624999999999999,0.09624999999999805,0.007579603178480584,9.101997457307928e-06,0.09624999999999999,0.0075796031785265935,9.101997466613883e-06,0.09624999999999995,0.0,0.0
2,0.175,False,0.10499999999999998,0.10499999999999678,0.007349925553709459,6.752490052808589e-06,0.10499999999999998,0.0073499255537970735,6.752490061349876e-06,0.10499999999999997,0.0,0.0
2,0.175,False,0.11374999999999999,0.11375000000000252,0.0069671597244197365,2.1466455580343394e-06,0.11374999999999999,0.006967159724418958,2.146645558111157e-06,0.11375000000000002,0.0,0.0
2,0.175,False,0.12249999999999998,0.1225000000000028,0.0064313304311071,-5.359840533080155e-06,0.12249999999999998,0.006431330431106994,-5.359840532717074e-06,0.12250000000000004,0.0,0.0
2,0.175,False,0.13124999999999998,0.13125000000000714,0.005742471416048261,-1.6481292896023357e-05,0.13124999999999998,0.0057424714160220856,-1.6481292892013198e-05,0.13125000000000003,0.0,0.0
2,0.175,False,0.13999999999999999,0.14000000000001234,0.004900627237641158,-3.200191745605488e-05,0.13999999999999999,0.004900627237581966,-3.2001917447219934e-05,0.14,0.0,0.0
2,0.175,False,0.14875,0.14874999999999616,0.0039058552431025214,-5.277562312157119e-05,0.14875,0.0039058552431232548,-5.277562311161034e-05,0.14875,0.0,0.0
2,0.175,False,0.15749999999999997,0.15749999999998193,0.002758227697972181,-7.972579761769552e-05,0.15749999999999997,0.002758227698066853,-7.972579760546144e-05,0.1575,0.0,0.0
2,0.175,False,0.16624999999999998,0.16625000000000376,0.0014578340699063705,-0.00011384503028377105,0.16624999999999998,0.001457834069907341,-0.00011384503028421741,0.16625000000000006,0.0,0.0
2,0.175,False,0.175,0.17500000000000376,4.783464966223467e-06,-0.00015619477444032897,0.175,4.783464967248678e-06,-0.0001561947744407732,0.17500000000000007,0.0,0.0
3,0.5,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,0.5,False,0.025,0.02500000000000163,0.011874999999295071,4.4921875022458265e-08,0.025,0.011874999999298096,4.492187499234895e-08,0.024999999999999977,0.0,0.0
3,0.5,False,0.05,0.04999999999999927,0.0224999999179424,6.562499928735325e-07,0.05,0.022499999917968753,6.56249992875533e-07,0.05000000000000001,0.0,0.0
3,0.5,False,0.07500000000000001,0.07499999999997839,0.031874998731884166,3.0058590043738645e-06,0.07500000000000001,0.031874998731903234,3.005859005122651e-06,0.07499999999999994,0.0,0.0
3,0.5,False,0.1,0.0999999999998627,0.039999991499889385,8.49999415284944e-06,0.1,0.03999999150000585,8.499994159095624e-06,0.09999999999999998,0.0,0.0
3,0.5,False,0.125,0.12500000000015601,0.04687496423699502,1.8310499243580083e-05,0.125,0.04687496423730615,1.8310499250696346e-05,0.12500000000000006,0.0,0.0
3,0.5,False,0.15000000000000002,0.14999999999997476,0.05249988894225559,3.2905997052461485e-05,0.15000000000000002,0.05249988894225992,3.2905997062478876e-05,0.15000000000000008,0.0,0.0
3,0.5,False,0.17500000000000002,0.1749999999995329,0.05687472354742515,5.1582998582059105e-05,0.17500000000000002,0.05687472354736646,5.158299867730117e-05,0.17500000000000004,0.0,0.0
3,0.5,False,0.2,0.19999999999908108,0.05999942402384725,7.199699769717986e-05,0.2,0.059999424024016236,7.199699797008148e-05,0.19999999999999996,0.0,0.0
3,0.5,False,0.225,0.22500000000191134,0.061873978329066825,8.969384178468735e-05,0.225,0.06187397833108169,8.969384193695464e-05,0.22499999999999987,0.0,0.0
3,0.5,False,0.25,0.2500000000001475,0.062498474341163415,9.764216427401018e-05,0.25,0.0624984743411838,9.764216423675379e-05,0.24999999999999978,0.0,0.0
3,0.5,False,0.275,0.2750000000001195,0.06187321628187503,8.576856304843612e-05,0.275,0.06187321628191518,8.576856305675788e-05,0.2749999999999998,0.0,0.0
3,0.5,False,0.30000000000000004,0.30000000000017674,0.059998906536287776,4.049865467587837e-05,0.30000000000000004,0.059998906536324934,4.04986546320775e-05,0.2999999999999998,0.0,0.0
3,0.5,False,0.325,0.3250000000001524,0.056876911756625216,-5.569067975866113e-05,0.325,0.05687691175661687,-5.569067978144842e-05,0.32499999999999984,0.0,0.0
3,0.5,False,0.35000000000000003,0.3500000000001818,0.05250963398765993,-0.00022469942193357467,0.35000000000000003,0.052509633987717325,-0.00022469942197856732,0.35,0.0,0.0
3,0.5,False,0.375,0.37500000000017775,0.04690100860752956,-0.0004932002620855608,0.375,0.046901008607572806,-0.0004932002621213623,0.37500000000000006,0.0,0.0
3,0.5,False,0.4,0.40000000000018365,0.040057150976794235,-0.0008929840135392218,0.4,0.040057150976869266,-0.0008929840135823548,0.4000000000000002,0.0,0.0
3,0.5,False,0.42500000000000004,0.42500000000017846,0.03198717220533455,-0.0014612296250036845,0.42500000000000004,0.031987172205434615,-0.001461229625038934,0.4250000000000002,0.0,0.0
3,0.5,False,0.45,0.4500000000001893,0.022704180665046723,-0.00224066573521581,0.45,0.022704180665125223,-0.0022406657352562575,0.4500000000000001,0.0,0.0
3,0.5,False,0.47500000000000003,0.47500000000018555,0.012226478919327698,-0.003279581694606337,0.47500000000000003,0.012226478919430732,-0.003279581694644669,0.4750000000000002,0.0,0.0
3,0.5,False,0.5,0.5000000000001859,0.0005789545869717017,-0.004631636696630822,0.5,0.0005789545870833264,-0.004631636696666611,0.5000000000000002,0.0,0.0
3,0.35,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,0.35,False,0.017499999999999998,0.017500000000000127,0.0058187499999584925,7.550019537249418e-09,0.017499999999999998,0.005818749999959535,7.55001953109871e-09,0.01749999999999999,0.0,0.0
3,0.35,False,0.034999999999999996,0.035000000000002564,0.011024999995257894,1.1029593741462903e-07,0.034999999999999996,0.01102499999527106,1.1029593735912598e-07,0.035,0.0,0.0
3,0.35,False,0.05249999999999999,0.05249999999999891,0.015618749926872875,5.051947777351614e-07,0.05249999999999999,0.015618749926896734,5.05194777842565e-07,0.05249999999999999,0.0,0.0
3,0.35,False,0.06999999999999999,0.06999999999999766,0.019599999509989127,1.4285948843566725e-06,0.06999999999999999,0.01959999950999195,1.428594884506153e-06,0.06999999999999994,0.0,0.0
3,0.35,False,0.0875,0.08749999999998304,0.022968747938336143,3.077452670741327e-06,0.0875,0.022968747938347134,3.0774526715906057e-06,0.08749999999999993,0.0,0.0
3,0.35,False,0.10499999999999998,0.10499999999998022,0.025724993597661252,5.530548433990246e-06,0.10499999999999998,0.02572499359769886,5.530548436058458e-06,0.10499999999999997,0.0,0.0
3,0.35,False,0.12249999999999998,0.12250000000005457,0.0278687340627222,8.669700761852234e-06,0.12249999999999998,0.0278687340627871,8.669700763048281e-06,0.12250000000000004,0.0,0.0
3,0.35,False,0.13999999999999999,0.13999999999992097,0.029399966794900846,1.2100980628183192e-05,0.13999999999999999,0.029399966794909128,1.2100980637409413e-05,0.14000000000000004,0.0,0.0
3,0.35,False,0.15749999999999997,0.1574999999997367,0.03031869109861598,1.507593095841838e-05,0.15749999999999997,0.03031869109857311,1.5075931007268153e-05,0.1575,0.0,0.0
3,0.35,False,0.175,0.17499999999952465,0.030624912037621566,1.641280726956195e-05,0.175,0.030624912037610495,1.641280737044735e-05,0.175,0.0,0.0
3,0.35,False,0.19249999999999998,0.19250000000074813,0.030318647151614603,1.4417872584750648e-05,0.19249999999999998,0.030318647152583488,1.4417872654108805e-05,0.19249999999999992,0.0,0.0
3,0.35,False,0.20999999999999996,0.21000000000005514,0.029399936962144595,6.806808469087543e-06,0.20999999999999996,0.029399936962146888,6.806808456036718e-06,0.20999999999999985,0.0,0.0
3,0.35,False,0.22749999999999998,0.2275000000000244,0.02786886037051096,-9.373651630615549e-06,0.22749999999999998,0.027868860370500546,-9.37365163343632e-06,0.2274999999999998,0.0,0.0
3,0.35,False,0.24499999999999997,0.24499999999995165,0.02572555624010135,-3.782369817939198e-05,0.24499999999999997,0.025725556240032865,-3.782369814395474e-05,0.24499999999999983,0.0,0.0
3,0.35,False,0.26249999999999996,0.2625000000002097,0.022970252520544604,-8.306777620200027e-05,0.26249999999999996,0.022970252520849912,-8.306777617456627e-05,0.26249999999999984,0.0,0.0
3,0.35,False,0.27999999999999997,0.28000000000005965,0.0196033044542955,-0.0001505308994776454,0.27999999999999997,0.019603304454305668,-0.00015053089949294964,0.2799999999999999,0.0,0.0
3,0.35,False,0.2975,0.29750000000004134,0.015625243481867244,-0.00024661342761877385,0.2975,0.015625243481829212,-0.00024661342761701934,0.2975,0.0,0.0
3,0.35,False,0.31499999999999995,0.31500000000008826,0.011036838587474089,-0.00037876359532754844,0.31499999999999995,0.011036838587589982,-0.0003787635953232068,0.31500000000000006,0.0,0.0
3,0.35,False,0.33249999999999996,0.3325000000000661,0.00583917187610522,-0.0005555468488630057,0.33249999999999996,0.005839171876123596,-0.0005555468488805729,0.33250000000000013,0.0,0.0
3,0.35,False,0.35,0.350000000000066,3.373022373366792e-05,-0.0007867107581036755,0.35,3.3730223754440246e-05,-0.0007867107581210554,0.35000000000000014,0.0,0.0
3,0.25,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,0.25,False,0.0125,0.01249999999999998,0.002968749999996983,1.40380859435451e-09,0.0125,0.0029687499999972583,1.4038085937462645e-09,0.012500000000000006,0.0,0.0
3,0.25,False,0.025,0.02499999999999969,0.005624999999678543,2.0507812498968875e-08,0.025,0.005624999999679566,2.0507812496521264e-08,0.024999999999999977,0.0,0.0
3,0.25,False,0.037500000000000006,0.03749999999999919,0.007968749995036842,9.393310528819924e-08,0.037500000000000006,0.007968749995046497,9.393310528814587e-08,0.03750000000000002,0.0,0.0
3,0.25,False,0.05,0.0500000000000011,0.0099999999667815,2.6562499704147464e-07,0.05,0.009999999966796878,2.6562499714799364e-07,0.05000000000000001,0.0,0.0
3,0.25,False,0.0625,0.0625000000000015,0.011718749860294355,5.722045665735509e-07,0.0625,0.011718749860301619,5.722045665896252e-07,0.06249999999999997,0.0,0.0
3,0.25,False,0.07500000000000001,0.07499999999999911,0.013124999566176852,1.0283201889740294e-06,0.07500000000000001,0.013124999566177421,1.0283201889942415e-06,0.07499999999999994,0.0,0.0
3,0.25,False,0.08750000000000001,0.0874999999999917,0.014218748920082461,1.6119990299431426e-06,0.08750000000000001,0.014218748920086587,1.6119990304101978e-06,0.08749999999999994,0.0,0.0
3,0.25,False,0.1,0.09999999999999609,0.014999997749990307,2.2499985334547797e-06,0.1,0.014999997750001465,2.2499985340920683e-06,0.09999999999999998,0.0,0.0
3,0.25,False,0.1125,0.11250000000001967,0.01546874600876115,2.8031580411753107e-06,0.1125,0.015468746008784742,2.8031580416660053e-06,0.11250000000000003,0.0,0.0
3,0.25,False,0.125,0.12499999999998052,0.015624994039547035,3.0517509302658034e-06,0.125,0.015624994039548958,3.051750933432698e-06,0.12500000000000006,0.0,0.0
3,0.25,False,0.1375,0.13749999999996465,0.015468743030864124,2.6808381064194395e-06,0.1375,0.015468743030868117,2.680838109470389e-06,0.13750000000000007,0.0,0.0
3,0.25,False,0.15000000000000002,0.14999999999982874,0.014999995728555211,1.265624315431654e-06,0.15000000000000002,0.014999995728517837,1.2656243446899134e-06,0.15000000000000005,0.0,0.0
3,0.25,False,0.1625,0.16249999999984702,0.014218757479984313,-1.7431799042137425e-06,0.1625,0.014218757480012058,-1.7431798699050842e-06,0.1625,0.0,0.0
3,0.25,False,0.17500000000000002,0.17500000000025,0.013125037697407091,-7.033986860194114e-06,0.17500000000000002,0.013125037697773187,-7.0339868341218645e-06,0.17499999999999996,0.0,0.0
3,0.25,False,0.1875,0.18750000000011563,0.011718851836176047,-1.5448944187095254e-05,0.1875,0.011718851836301971,-1.5448944180436667e-05,0.18749999999999994,0.0,0.0
3,0.25,False,0.2,0.2000000000000095,0.01000022398817767,-2.799852226036174e-05,0.2,0.010000223988178101,-2.7998522262865657e-05,0.19999999999999996,0.0,0.0
3,0.25,False,0.21250000000000002,0.21249999999998848,0.007969190213109508,-4.5876063464980706e-05,0.21250000000000002,0.007969190213085477,-4.587606345741861e-05,0.21250000000000002,0.0,0.0
3,0.25,False,0.225,0.22499999999996717,0.005625802723295497,-7.047227567909342e-05,0.225,0.005625802723264948,-7.04722756608134e-05,0.22500000000000006,0.0,0.0
3,0.25,False,0.23750000000000002,0.23750000000008797,0.0029701350576265013,-0.0001033896463125379,0.23750000000000002,0.0029701350577811514,-0.00010338964629704676,0.2375000000000001,0.0,0.0
3,0.25,False,0.25,0.2500000000000244,2.288386649994603e-06,-0.0001464567457803612,0.25,2.2883866529150085e-06,-0.00014645674578656054,0.2500000000000001,0.0,0.0
3,0.175,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
3,0.175,False,0.008749999999999999,0.008749999999999987,0.001454687499999711,2.359381104929171e-10,0.008749999999999999,0.0014546874999998415,2.359381103514886e-10,0.00875,0.0,0.0
3,0.175,False,0.017499999999999998,0.01749999999999984,0.0027562499999813157,3.4467480471175536e-09,0.017499999999999998,0.0027562499999815274,3.4467480468062136e-09,0.01749999999999999,0.0,0.0
3,0.175,False,0.026249999999999996,0.026249999999999562,0.0039046874997116713,1.5787337033758196e-08,0.026249999999999996,0.0039046874997144395,1.578733703256167e-08,0.026249999999999975,0.0,0.0
3,0.175,False,0.034999999999999996,0.03499999999999946,0.00489999999808079,4.46435936770216e-08,0.034999999999999996,0.004899999998085905,4.4643593693606506e-08,0.035,0.0,0.0
3,0.175,False,0.04375,0.04375000000000081,0.00574218749193863,9.617042489733726e-08,0.04375,0.005742187491946665,9.6170424955229e-08,0.04375000000000001,0.0,0.0
3,0.175,False,0.05249999999999999,0.05250000000000121,0.006431249974984103,1.728297924493839e-07,0.05249999999999999,0.006431249974990987,1.728297924797622e-07,0.05249999999999999,0.0,0.0
3,0.175,False,0.06124999999999999,0.06124999999999947,0.006967187437744444,2.709287483834663e-07,0.06124999999999999,0.006967187437745123,2.7092874841752447e-07,0.061249999999999964,0.0,0.0
3,0.175,False,0.06999999999999999,0.06999999999999884,0.007349999870291433,3.7815747098891846e-07,0.06999999999999999,0.007349999870291986,3.7815747101419006e-07,0.06999999999999994,0.0,0.0
3,0.175,False,0.07874999999999999,0.07874999999999298,0.0075796872699105955,4.711273025350099e-07,0.07874999999999999,0.007579687269914122,4.7112730288014565e-07,0.0787499999999999,0.0,0.0
3,0.175,False,0.0875,0.08749999999999117,0.007656249656384683,5.129087989945215e-07,0.0875,0.0076562496563911744,5.129087995248904e-07,0.08749999999999993,0.0,0.0
3,0.175,False,0.09624999999999999,0.09625000000000876,0.007579687098225379,4.5056980395216394e-07,0.09624999999999999,0.007579687098242216,4.5056980440365495e-07,0.09624999999999995,0.0,0.0
3,0.175,False,0.10499999999999998,0.10500000000001297,0.00734999975374136,2.127135804810391e-07,0.10499999999999998,0.00734999975375744,2.1271358079282458e-07,0.10499999999999997,0.0,0.0
3,0.175,False,0.11374999999999999,0.11374999999999678,0.006967187931217015,-2.9298294844807436e-07,0.11374999999999999,0.006967187931217681,-2.929829478487113e-07,0.11375000000000002,0.0,0.0
3,0.175,False,0.12249999999999998,0.12249999999999019,0.006431252173252342,-1.1822307671499763e-06,0.12249999999999998,0.0064312521732541785,-1.1822307666505998e-06,0.12250000000000004,0.0,0.0
3,0.175,False,0.13124999999999998,0.13124999999997305,0.005742193370856576,-2.596590026231717e-06,0.13124999999999998,0.005742193370854541,-2.596590022364723e-06,0.13125000000000003,0.0,0.0
3,0.175,False,0.13999999999999999,0.13999999999992951,0.004900012913087299,-4.705930789345328e-06,0.13999999999999999,0.004900012913074057,-4.705930778894428e-06,0.14,0.0,0.0
3,0.175,False,0.14875,0.14874999999995414,0.0039047128790464613,-7.710893029426e-06,0.14875,0.0039047128790640024,-7.710893019334576e-06,0.14875,0.0,0.0
3,0.175,False,0.15749999999999997,0.15750000000006695,0.0027562962794668517,-1.1845345551882768e-05,0.15749999999999997,0.0027562962795799582,-1.1845345543824993e-05,0.1575,0.0,0.0
3,0.175,False,0.16624999999999998,0.16625000000008974,0.0014547673555705392,-1.7378843300488263e-05,0.16624999999999998,0.0014547673556831074,-1.7378843293875463e-05,0.16625000000000006,0.0,0.0
3,0.175,False,0.175,0.1750000000000072,1.3194289498203848e-07,-2.461908248621671e-05,0.175,1.3194289520670655e-07,-2.4619082487548753e-05,0.17500000000000007,0.0,0.0
4,0.5,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,0.5,False,0.025,0.025000000000000022,0.011874999999999645,8.951822916662767e-10,0.025,0.01187499999999965,8.951822916665729e-10,0.024999999999999977,0.0,0.0
4,0.5,False,0.05,0.04999999999999999,0.022499999999837157,2.6041666666077608e-08,0.05,0.022499999999837244,2.6041666665966895e-08,0.05000000000000001,0.0,0.0
4,0.5,False,0.07500000000000001,0.07500000000000007,0.03187499999436859,1.7797851550302573e-07,0.07500000000000001,0.03187499999436865,1.7797851550295045e-07,0.07499999999999994,0.0,0.0
4,0.5,False,0.1,0.10000000000000002,0.03999999993333331,6.66666662124562e-07,0.1,0.03999999993333334,6.666666621245424e-07,0.09999999999999998,0.0,0.0
4,0.5,False,0.125,0.12500000000000008,0.04687499956538278,1.7801919854982417e-06,0.125,0.04687499956538282,1.780191985498224e-06,0.12500000000000006,0.0,0.0
4,0.5,False,0.15000000000000002,0.15000000000000008,0.05249999807783221,3.7968743477032002e-06,0.15000000000000002,0.052499998077832365,3.7968743477039867e-06,0.15000000000000008,0.0,0.0
4,0.5,False,0.17500000000000002,0.17499999999999993,0.05687499358597046,6.83878182769625e-06,0.17500000000000002,0.05687499358597063,6.838781827702998e-06,0.17500000000000004,0.0,0.0
4,0.5,False,0.2,0.19999999999999998,0.05999998293336154,1.0666648962373795e-05,0.2,0.05999998293336166,1.0666648962380151e-05,0.19999999999999996,0.0,0.0
4,0.5,False,0.225,0.22500000000000134,0.06187496305285291,1.4416200453374147e-05,0.225,0.06187496305285502,1.4416200453431886e-05,0.22499999999999987,0.0,0.0
4,0.5,False,0.25,0.2499999999999983,0.06249993642227651,1.6275897023129755e-05,0.25,0.062499936422277254,1.6275897023364875e-05,0.24999999999999978,0.0,0.0
4,0.5,False,0.275,0.2750000000000026,0.06187492504396362,1.310617079011372e-05,0.275,0.061874925043966196,1.3106170790220761e-05,0.2749999999999998,0.0,0.0
4,0.5,False,0.30000000000000004,0.2999999999999898,0.05999999999716079,3.5037325732892993e-10,0.30000000000000004,0.059999999997161955,3.5037558114462047e-10,0.2999999999999998,0.0,0.0
4,0.5,False,0.325,0.32499999999999984,0.056875337066922944,-3.0212223768052107e-05,0.325,0.056875337066923055,-3.0212223767785532e-05,0.32499999999999984,0.0,0.0
4,0.5,False,0.35000000000000003,0.3499999999999763,0.052501313343730774,-8.751978208943376e-05,0.35000000000000003,0.05250131334372982,-8.75197820795888e-05,0.35,0.0,0.0
4,0.5,False,0.375,0.374999999999995,0.04687866509468314,-0.00018533614591843508,0.375,0.0468786650946824,-0.00018533614591509528,0.37500000000000006,0.0,0.0
4,0.5,False,0.4,0.3999999999999249,0.0400087336678131,-0.00034115889733827073,0.4,0.04000873366777058,-0.0003411588972885668,0.4000000000000002,0.0,0.0
4,0.5,False,0.42500000000000004,0.4250000000000083,0.03189383365988846,-0.0005772700197281403,0.42500000000000004,0.031893833659889854,-0.0005772700197323865,0.4250000000000002,0.0,0.0
4,0.5,False,0.45,0.4499999999999821,0.022537785861586855,-0.0009214659119308871,0.45,0.022537785861550117,-0.0009214659119066194,0.4500000000000001,0.0,0.0
4,0.5,False,0.47500000000000003,0.4750000000000089,0.01194666613265849,-0.0014077953638291485,0.47500000000000003,0.011946666132660285,-0.0014077953638352097,0.4750000000000002,0.0,0.0
4,0.5,False,0.5,0.5000000000000089,0.00012982948932487026,-0.0020772718292296115,0.5,0.0001298294893272328,-0.0020772718292357247,0.5000000000000002,0.0,0.0
4,0.35,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,0.35,False,0.017499999999999998,0.017499999999999988,0.005818749999999993,1.0531730143600432e-10,0.017499999999999998,0.005818749999999989,1.0531730143229098e-10,0.01749999999999999,0.0,0.0
4,0.35,False,0.034999999999999996,0.03499999999999999,0.011024999999995413,3.0637760416613717e-09,0.034999999999999996,0.011024999999995401,3.0637760416619193e-09,0.035,0.0,0.0
4,0.35,False,0.05249999999999999,0.05250000000000006,0.01561874999984093,2.093899438394728e-08,0.05249999999999999,0.015618749999840925,2.0938994383937845e-08,0.05249999999999999,0.0,0.0
4,0.35,False,0.06999999999999999,0.07000000000000009,0.019599999998116843,7.843266663586094e-08,0.06999999999999999,0.01959999999811683,7.84326666358609e-08,0.06999999999999994,0.0,0.0
4,0.35,False,0.0875,0.08750000000000006,0.022968749987723157,2.094378148613915e-07,0.0875,0.022968749987723136,2.0943781486138747e-07,0.08749999999999993,0.0,0.0
4,0.35,False,0.10499999999999998,0.10500000000000007,0.02572499994570352,4.466985424509818e-07,0.10499999999999998,0.025724999945703507,4.466985424509767e-07,0.10499999999999997,0.0,0.0
4,0.35,False,0.12249999999999998,0.1225000000000001,0.027868749818819337,8.04576284451014e-07,0.12249999999999998,0.02786874981881944,8.045762844515503e-07,0.12250000000000004,0.0,0.0
4,0.35,False,0.13999999999999999,0.14000000000000007,0.02939999951790894,1.254922546591345e-06,0.13999999999999999,0.02939999951790895,1.2549225465918809e-06,0.14000000000000004,0.0,0.0
4,0.35,False,0.15749999999999997,0.15750000000000025,0.030318748956330046,1.696058142890471e-06,0.15749999999999997,0.03031874895633055,1.6960581428950935e-06,0.1575,0.0,0.0
4,0.35,False,0.175,0.175,0.030624998204071587,1.9148590450229072e-06,0.175,0.03062499820407165,1.9148590450267502e-06,0.175,0.0,0.0
4,0.35,False,0.19249999999999998,0.1925000000000006,0.030318747882646935,1.541949300280246e-06,0.19249999999999998,0.03031874788264816,1.5419493003095051e-06,0.19249999999999992,0.0,0.0
4,0.35,False,0.20999999999999996,0.2099999999999998,0.02939999999999527,2.3764777154017814e-12,0.20999999999999996,0.029399999999995378,2.376488316185719e-12,0.20999999999999985,0.0,0.0
4,0.35,False,0.22749999999999998,0.2274999999999984,0.02786875952239716,-3.554845671310809e-06,0.22749999999999998,0.027868759522398562,-3.5548456711009566e-06,0.2274999999999998,0.0,0.0
4,0.35,False,0.24499999999999997,0.24500000000000027,0.025725037105371065,-1.0298463663576353e-05,0.24499999999999997,0.025725037105371013,-1.0298463663600846e-05,0.24499999999999983,0.0,0.0
4,0.35,False,0.26249999999999996,0.26249999999999574,0.02296885356045739,-2.1811058034644566e-05,0.26249999999999996,0.022968853560458437,-2.1811058033900563e-05,0.26249999999999984,0.0,0.0
4,0.35,False,0.27999999999999997,0.2800000000000091,0.019600246823350896,-4.015634165408148e-05,0.27999999999999997,0.01960024682336335,-4.015634165323225e-05,0.2799999999999999,0.0,0.0
4,0.35,False,0.2975,0.2974999999999978,0.015619282413535947,-6.796748633770104e-05,0.2975,0.01561928241353655,-6.796748633747806e-05,0.2975,0.0,0.0
4,0.35,False,0.31499999999999995,0.3149999999999846,0.011026068639218716,-0.00010853976919303396,0.31499999999999995,0.011026068639219365,-0.00010853976918818378,0.31500000000000006,0.0,0.0
4,0.35,False,0.33249999999999996,0.3325000000000168,0.005820778107126546,-0.00016592976474266426,0.33249999999999996,0.005820778107149323,-0.00016592976474010386,0.33250000000000013,0.0,0.0
4,0.35,False,0.35,0.35000000000000164,3.6774443389307743e-06,-0.0002450608472224827,0.35,3.6774443386397443e-06,-0.00024506084722297343,0.35000000000000014,0.0,0.0
4,0.25,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,0.25,False,0.0125,0.012499999999999997,0.0029687499999999983,1.3987223307218332e-11,0.0125,0.0029687499999999996,1.3987223307291666e-11,0.012500000000000006,0.0,0.0
4,0.25,False,0.025,0.024999999999999974,0.0056249999999998315,4.069010416702124e-10,0.025,0.005624999999999842,4.069010416666242e-10,0.024999999999999977,0.0,0.0
4,0.25,False,0.037500000000000006,0.03749999999999997,0.007968749999994511,2.780914306634026e-09,0.037500000000000006,0.007968749999994501,2.7809143066331777e-09,0.03750000000000002,0.0,0.0
4,0.25,False,0.05,0.049999999999999906,0.00999999999993487,1.0416666666381197e-08,0.05,0.009999999999934898,1.0416666666389443e-08,0.05000000000000001,0.0,0.0
4,0.25,False,0.0625,0.06249999999999992,0.011718749999575576,2.7815500890804836e-08,0.0625,0.011718749999575569,2.7815500890800372e-08,0.06249999999999997,0.0,0.0
4,0.25,False,0.07500000000000001,0.07499999999999994,0.013124999998122869,5.932617183515063e-08,0.07500000000000001,0.013124999998122885,5.932617183518704e-08,0.07499999999999994,0.0,0.0
4,0.25,False,0.08750000000000001,0.08749999999999997,0.01421874999373631,1.0685602799604495e-07,0.08750000000000001,0.014218749993736294,1.0685602799603736e-07,0.08749999999999994,0.0,0.0
4,0.25,False,0.1,0.09999999999999994,0.014999999983333309,1.6666666558582188e-07,0.1,0.014999999983333333,1.6666666558608065e-07,0.09999999999999998,0.0,0.0
4,0.25,False,0.1125,0.11249999999999995,0.015468749963918671,2.2525405521769102e-07,0.1125,0.015468749963918657,2.2525405521774321e-07,0.11250000000000003,0.0,0.0
4,0.25,False,0.125,0.1249999999999999,0.015624999937911837,2.543131422122081e-07,0.125,0.01562499993791183,2.5431314221323866e-07,0.12500000000000006,0.0,0.0
4,0.25,False,0.1375,0.13750000000000012,0.015468749926799316,2.0478692465053902e-07,0.1375,0.015468749926799674,2.0478692465334775e-07,0.13750000000000007,0.0,0.0
4,0.25,False,0.15000000000000002,0.14999999999999997,0.014999999999999996,2.1386291939931974e-14,0.15000000000000002,0.014999999999999989,2.1386752515771016e-14,0.15000000000000005,0.0,0.0
4,0.25,False,0.1625,0.1624999999999996,0.014218750329206626,-4.7212323945581523e-07,0.1625,0.01421875032920683,-4.7212323944102683e-07,0.1625,0.0,0.0
4,0.25,False,0.17500000000000002,0.1750000000000006,0.013125001282804517,-1.3677561434412539e-06,0.17500000000000002,0.013125001282805662,-1.3677561434240818e-06,0.17499999999999996,0.0,0.0
4,0.25,False,0.1875,0.18749999999999978,0.0117187535803124,-2.896782186260938e-06,0.1875,0.011718753580312456,-2.8967821862548044e-06,0.18749999999999994,0.0,0.0
4,0.25,False,0.2,0.19999999999999857,0.010000008533315657,-5.333322680856766e-06,0.2,0.010000008533316288,-5.333322680755545e-06,0.19999999999999996,0.0,0.0
4,0.25,False,0.21250000000000002,0.21250000000000185,0.007968768407199352,-9.027178902843972e-06,0.21250000000000002,0.007968768407202368,-9.027178902745025e-06,0.21250000000000002,0.0,0.0
4,0.25,False,0.225,0.22500000000000014,0.005625036947113067,-1.4416187966667151e-05,0.225,0.005625036947112987,-1.44161879666799e-05,0.22500000000000006,0.0,0.0
4,0.25,False,0.23750000000000002,0.23750000000000013,0.002968820122278337,-2.2039491097467847e-05,0.23750000000000002,0.0029688201222782995,-2.2039491097468532e-05,0.2375000000000001,0.0,0.0
4,0.25,False,0.25,0.25000000000000017,1.271551257533282e-07,-3.255171217356571e-05,0.25,1.2715512567804909e-07,-3.2551712173580566e-05,0.2500000000000001,0.0,0.0
4,0.175,False,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,0.175,False,0.008749999999999999,0.008749999999999994,0.0014546874999999994,1.6455828348727227e-12,0.008749999999999999,0.0014546874999999996,1.6455828348795566e-12,0.00875,0.0,0.0
4,0.175,False,0.017499999999999998,0.017500000000000005,0.002756249999999994,4.7871500651592527e-11,0.017499999999999998,0.0027562499999999952,4.787150065104135e-11,0.01749999999999999,0.0,0.0
4,0.175,False,0.026249999999999996,0.026250000000000006,0.0039046874999998453,3.271717872619679e-10,0.026249999999999996,0.003904687499999844,3.2717178726191216e-10,0.026249999999999975,0.0,0.0
4,0.175,False,0.034999999999999996,0.03499999999999998,0.004899999999998162,1.2255104166646411e-09,0.034999999999999996,0.00489999999999816,1.225510416664786e-09,0.035,0.0,0.0
4,0.175,False,0.04375,0.04375,0.005742187499988011,3.2724658647877294e-09,0.04375,0.0057421874999880095,3.2724658647875805e-09,0.04375000000000001,0.0,0.0
4,0.175,False,0.05249999999999999,0.05249999999999997,0.006431249999946977,6.979664794651059e-09,0.05249999999999999,0.006431249999946975,6.979664794651851e-09,0.05249999999999999,0.0,0.0
4,0.175,False,0.06124999999999999,0.06124999999999999,0.006967187499823068,1.2571504864636296e-08,0.06124999999999999,0.006967187499823065,1.2571504864634767e-08,0.061249999999999964,0.0,0.0
4,0.175,False,0.06999999999999999,0.06999999999999995,0.007349999999529221,1.9608166659338992e-08,0.06999999999999999,0.007349999999529207,1.9608166659337873e-08,0.06999999999999994,0.0,0.0
4,0.175,False,0.07874999999999999,0.07874999999999996,0.007579687498980752,2.6500914743538272e-08,0.07874999999999999,0.00757968749898079,2.6500914743666313e-08,0.0787499999999999,0.0,0.0
4,0.175,False,0.0875,0.08750000000000001,0.007656249998246165,2.9919687847030395e-08,0.0875,0.0076562499982461615,2.991968784702459e-08,0.08749999999999993,0.0,0.0
4,0.175,False,0.09624999999999999,0.09624999999999999,0.00757968749793228,2.4092978205493583e-08,0.09624999999999999,0.007579687497932271,2.409297820551785e-08,0.09624999999999995,0.0,0.0
4,0.175,False,0.10499999999999998,0.10499999999999998,0.007349999999999976,1.4442105310949158e-16,0.10499999999999998,0.00735,1.4504997843499156e-16,0.10499999999999997,0.0,0.0
4,0.175,False,0.11374999999999999,0.11375000000000003,0.006967187509299112,-5.554485188826801e-08,0.11374999999999999,0.006967187509299282,-5.554485188742246e-08,0.11375000000000002,0.0,0.0
4,0.175,False,0.12249999999999998,0.12249999999999998,0.006431250036236108,-1.6091525538402968e-07,0.12249999999999998,0.00643125003623611,-1.609152553838631e-07,0.12250000000000004,0.0,0.0
4,0.175,False,0.13124999999999998,0.1312499999999999,0.005742187601135048,-3.4080392099052855e-07,0.13124999999999998,0.005742187601135083,-3.408039209887543e-07,0.13125000000000003,0.0,0.0
4,0.175,False,0.13999999999999999,0.13999999999999987,0.004900000241045312,-6.274612610904292e-07,0.13999999999999999,0.004900000241045518,-6.27461261084946e-07,0.14,0.0,0.0
4,0.175,False,0.14875,0.14875000000000022,0.0039046880199588353,-1.0620417625579461e-06,0.14875,0.0039046880199594693,-1.0620417625515614e-06,0.14875,0.0,0.0
4,0.175,False,0.15749999999999997,0.1575,0.002756251043669407,-1.6960580582056412e-06,0.15749999999999997,0.0027562510436693944,-1.6960580582064876e-06,0.1575,0.0,0.0
4,0.175,False,0.16624999999999998,0.16624999999999995,0.0014546894807950296,-2.5929426878873176e-06,0.16624999999999998,0.0014546894807950122,-2.5929426878879846e-06,0.16625000000000006,0.0,0.0
4,0.175,False,0.175,0.17500000000000002,3.5918561853108544e-09,-3.829717534761334e-06,0.175,3.591856172251578e-09,-3.8297175347621994e-06,0.17500000000000007,0.0,0.0
2,0.5,True,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.5,True,0.025,0.02500000000000001,0.011875000000000004,0.0,0.025,0.011875,0.0,0.024999999999999977,0.0,0.0
2,0.5,True,0.05,0.04999999999999999,0.0225,0.0,0.05,0.022500000000000003,0.0,0.05000000000000001,0.0,0.0
2,0.5,True,0.07500000000000001,0.07499999999999997,0.03187499999999998,0.0,0.07500000000000001,0.031875,0.0,0.07499999999999994,0.0,0.0
2,0.5,True,0.1,0.09999999999999994,0.039999999999999994,0.0,0.1,0.04000000000000001,0.0,0.09999999999999998,0.0,0.0
2,0.5,True,0.125,0.12499999999999994,0.04687499999999999,0.0,0.125,0.046875,0.0,0.12500000000000006,0.0,0.0
2,0.5,True,0.15000000000000002,0.15,0.0525,0.0,0.15000000000000002,0.052500000000000005,0.0,0.15000000000000008,0.0,0.0
2,0.5,True,0.17500000000000002,0.175,0.05687500000000001,0.0,0.17500000000000002,0.056874999999999995,0.0,0.17500000000000004,0.0,0.0
2,0.5,True,0.2,0.19999999999999998,0.060000000000000005,0.0,0.2,0.06,0.0,0.19999999999999996,0.0,0.0
2,0.5,True,0.225,0.22499999999999998,0.06187500000000001,0.0,0.225,0.061875000000000006,0.0,0.22499999999999987,0.0,0.0
2,0.5,True,0.25,0.25,0.06250000000000001,0.0,0.25,0.0625,0.0,0.24999999999999978,0.0,0.0
2,0.5,True,0.275,0.275,0.06187500000000001,0.0,0.275,0.061875,0.0,0.2749999999999998,0.0,0.0
2,0.5,True,0.30000000000000004,0.3,0.06000000000000001,0.0,0.30000000000000004,0.06,0.0,0.2999999999999998,0.0,0.0
2,0.5,True,0.325,0.325,0.05687500000000001,0.0,0.325,0.056874999999999995,0.0,0.32499999999999984,0.0,0.0
2,0.5,True,0.35000000000000003,0.35000000000000003,0.052500000000000005,0.0,0.35000000000000003,0.05249999999999999,0.0,0.35,0.0,0.0
2,0.5,True,0.375,0.375,0.046875,0.0,0.375,0.046875,0.0,0.37500000000000006,0.0,0.0
2,0.5,True,0.4,0.4,0.03999999999999999,0.0,0.4,0.039999999999999994,0.0,0.4000000000000002,0.0,0.0
2,0.5,True,0.42500000000000004,0.4250000000000001,0.03187499999999997,0.0,0.42500000000000004,0.03187499999999999,0.0,0.4250000000000002,0.0,0.0
2,0.5,True,0.45,0.45000000000000007,0.022499999999999982,0.0,0.45,0.022499999999999996,0.0,0.4500000000000001,0.0,0.0
2,0.5,True,0.47500000000000003,0.4750000000000001,0.011874999999999967,0.0,0.47500000000000003,0.011874999999999985,0.0,0.4750000000000002,0.0,0.0
2,0.5,True,0.5,0.5000000000000001,-3.729655473350135e-17,0.0,0.5,0.0,0.0,0.5000000000000002,0.0,0.0
2,0.35,True,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.35,True,0.017499999999999998,0.01749999999999999,0.0058187499999999975,0.0,0.017499999999999998,0.005818749999999998,0.0,0.01749999999999999,0.0,0.0
2,0.35,True,0.034999999999999996,0.03499999999999998,0.011024999999999993,0.0,0.034999999999999996,0.011024999999999998,0.0,0.035,0.0,0.0
2,0.35,True,0.05249999999999999,0.05249999999999999,0.01561874999999999,0.0,0.05249999999999999,0.015618749999999997,0.0,0.05249999999999999,0.0,0.0
2,0.35,True,0.06999999999999999,0.07000000000000002,0.019599999999999996,0.0,0.06999999999999999,0.019599999999999996,0.0,0.06999999999999994,0.0,0.0
2,0.35,True,0.0875,0.08750000000000002,0.02296874999999999,0.0,0.0875,0.022968749999999996,0.0,0.08749999999999993,0.0,0.0
2,0.35,True,0.10499999999999998,0.10499999999999998,0.025724999999999977,0.0,0.10499999999999998,0.025724999999999994,0.0,0.10499999999999997,0.0,0.0
2,0.35,True,0.12249999999999998,0.12249999999999998,0.027868749999999987,0.0,0.12249999999999998,0.027868749999999994,0.0,0.12250000000000004,0.0,0.0
2,0.35,True,0.13999999999999999,0.13999999999999999,0.02939999999999998,0.0,0.13999999999999999,0.029399999999999996,0.0,0.14000000000000004,0.0,0.0
2,0.35,True,0.15749999999999997,0.15749999999999997,0.030318749999999985,0.0,0.15749999999999997,0.030318749999999995,0.0,0.1575,0.0,0.0
2,0.35,True,0.175,0.175,0.030624999999999975,0.0,0.175,0.030624999999999996,0.0,0.175,0.0,0.0
2,0.35,True,0.19249999999999998,0.19249999999999995,0.030318749999999988,0.0,0.19249999999999998,0.030318749999999995,0.0,0.19249999999999992,0.0,0.0
2,0.35,True,0.20999999999999996,0.20999999999999996,0.029399999999999978,0.0,0.20999999999999996,0.0294,0.0,0.20999999999999985,0.0,0.0
2,0.35,True,0.22749999999999998,0.22749999999999998,0.027868749999999973,0.0,0.22749999999999998,0.027868749999999998,0.0,0.2274999999999998,0.0,0.0
2,0.35,True,0.24499999999999997,0.24499999999999997,0.025724999999999967,0.0,0.24499999999999997,0.025724999999999998,0.0,0.24499999999999983,0.0,0.0
2,0.35,True,0.26249999999999996,0.26249999999999996,0.02296874999999998,0.0,0.26249999999999996,0.022968750000000003,0.0,0.26249999999999984,0.0,0.0
2,0.35,True,0.27999999999999997,0.27999999999999997,0.019599999999999965,0.0,0.27999999999999997,0.0196,0.0,0.2799999999999999,0.0,0.0
2,0.35,True,0.2975,0.2975,0.015618749999999949,0.0,0.2975,0.015618749999999997,0.0,0.2975,0.0,0.0
2,0.35,True,0.31499999999999995,0.31499999999999995,0.011024999999999965,0.0,0.31499999999999995,0.011025000000000009,0.0,0.31500000000000006,0.0,0.0
2,0.35,True,0.33249999999999996,0.33249999999999996,0.005818749999999982,0.0,0.33249999999999996,0.0058187500000000045,0.0,0.33250000000000013,0.0,0.0
2,0.35,True,0.35,0.35,-4.206704429243757e-17,0.0,0.35,0.0,0.0,0.35000000000000014,0.0,0.0
2,0.25,True,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.25,True,0.0125,0.012499999999999997,0.0029687499999999974,0.0,0.0125,0.00296875,0.0,0.012500000000000006,0.0,0.0
2,0.25,True,0.025,0.024999999999999953,0.0056250000000000015,0.0,0.025,0.005625000000000001,0.0,0.024999999999999977,0.0,0.0
2,0.25,True,0.037500000000000006,0.03749999999999998,0.007968750000000002,0.0,0.037500000000000006,0.00796875,0.0,0.03750000000000002,0.0,0.0
2,0.25,True,0.05,0.04999999999999999,0.009999999999999998,0.0,0.05,0.010000000000000002,0.0,0.05000000000000001,0.0,0.0
2,0.25,True,0.0625,0.06249999999999997,0.011718750000000002,0.0,0.0625,0.01171875,0.0,0.06249999999999997,0.0,0.0
2,0.25,True,0.07500000000000001,0.07500000000000001,0.013125000000000006,0.0,0.07500000000000001,0.013125000000000001,0.0,0.07499999999999994,0.0,0.0
2,0.25,True,0.08750000000000001,0.08749999999999995,0.014218749999999999,0.0,0.08750000000000001,0.014218749999999999,0.0,0.08749999999999994,0.0,0.0
2,0.25,True,0.1,0.09999999999999996,0.015000000000000003,0.0,0.1,0.015,0.0,0.09999999999999998,0.0,0.0
2,0.25,True,0.1125,0.11249999999999996,0.015468750000000002,0.0,0.1125,0.015468750000000002,0.0,0.11250000000000003,0.0,0.0
2,0.25,True,0.125,0.12499999999999994,0.015625000000000007,0.0,0.125,0.015625,0.0,0.12500000000000006,0.0,0.0
2,0.25,True,0.1375,0.13749999999999998,0.015468750000000005,0.0,0.1375,0.01546875,0.0,0.13750000000000007,0.0,0.0
2,0.25,True,0.15000000000000002,0.15,0.015000000000000005,0.0,0.15000000000000002,0.015,0.0,0.15000000000000005,0.0,0.0
2,0.25,True,0.1625,0.1625,0.014218750000000007,0.0,0.1625,0.014218749999999999,0.0,0.1625,0.0,0.0
2,0.25,True,0.17500000000000002,0.175,0.013124999999999994,0.0,0.17500000000000002,0.013124999999999998,0.0,0.17499999999999996,0.0,0.0
2,0.25,True,0.1875,0.18749999999999992,0.011718750000000012,0.0,0.1875,0.01171875,0.0,0.18749999999999994,0.0,0.0
2,0.25,True,0.2,0.19999999999999996,0.010000000000000004,0.0,0.2,0.009999999999999998,0.0,0.19999999999999996,0.0,0.0
2,0.25,True,0.21250000000000002,0.21249999999999997,0.007968750000000016,0.0,0.21250000000000002,0.007968749999999997,0.0,0.21250000000000002,0.0,0.0
2,0.25,True,0.225,0.22499999999999998,0.005625000000000013,0.0,0.225,0.005624999999999999,0.0,0.22500000000000006,0.0,0.0
2,0.25,True,0.23750000000000002,0.23749999999999996,0.002968750000000008,0.0,0.23750000000000002,0.002968749999999996,0.0,0.2375000000000001,0.0,0.0
2,0.25,True,0.25,0.24999999999999997,1.3444106938820255e-17,0.0,0.25,0.0,0.0,0.2500000000000001,0.0,0.0
2,0.175,True,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,0.175,True,0.008749999999999999,0.008749999999999996,0.001454687499999997,0.0,0.008749999999999999,0.0014546874999999996,0.0,0.00875,0.0,0.0
2,0.175,True,0.017499999999999998,0.017499999999999967,0.002756249999999998,0.0,0.017499999999999998,0.0027562499999999996,0.0,0.01749999999999999,0.0,0.0
2,0.175,True,0.026249999999999996,0.02624999999999999,0.003904687499999998,0.0,0.026249999999999996,0.0039046874999999993,0.0,0.026249999999999975,0.0,0.0
2,0.175,True,0.034999999999999996,0.034999999999999955,0.004899999999999997,0.0,0.034999999999999996,0.004899999999999999,0.0,0.035,0.0,0.0
2,0.175,True,0.04375,0.04374999999999999,0.005742187499999997,0.0,0.04375,0.005742187499999999,0.0,0.04375000000000001,0.0,0.0
2,0.175,True,0.05249999999999999,0.05249999999999996,0.006431249999999997,0.0,0.05249999999999999,0.006431249999999999,0.0,0.05249999999999999,0.0,0.0
2,0.175,True,0.06124999999999999,0.06124999999999997,0.006967187499999995,0.0,0.06124999999999999,0.0069671874999999986,0.0,0.061249999999999964,0.0,0.0
2,0.175,True,0.06999999999999999,0.06999999999999998,0.007349999999999998,0.0,0.06999999999999999,0.007349999999999999,0.0,0.06999999999999994,0.0,0.0
2,0.175,True,0.07874999999999999,0.07874999999999999,0.007579687499999994,0.0,0.07874999999999999,0.007579687499999999,0.0,0.0787499999999999,0.0,0.0
2,0.175,True,0.0875,0.08749999999999998,0.007656249999999997,0.0,0.0875,0.007656249999999999,0.0,0.08749999999999993,0.0,0.0
2,0.175,True,0.09624999999999999,0.09624999999999995,0.007579687499999998,0.0,0.09624999999999999,0.007579687499999999,0.0,0.09624999999999995,0.0,0.0
2,0.175,True,0.10499999999999998,0.10499999999999995,0.007349999999999999,0.0,0.10499999999999998,0.00735,0.0,0.10499999999999997,0.0,0.0
2,0.175,True,0.11374999999999999,0.11374999999999995,0.0069671874999999986,0.0,0.11374999999999999,0.006967187499999999,0.0,0.11375000000000002,0.0,0.0
2,0.175,True,0.12249999999999998,0.12249999999999994,0.006431249999999998,0.0,0.12249999999999998,0.0064312499999999995,0.0,0.12250000000000004,0.0,0.0
2,0.175,True,0.13124999999999998,0.13124999999999992,0.0057421875000000025,0.0,0.13124999999999998,0.005742187500000001,0.0,0.13125000000000003,0.0,0.0
2,0.175,True,0.13999999999999999,0.13999999999999993,0.004899999999999995,0.0,0.13999999999999999,0.0049,0.0,0.14,0.0,0.0
2,0.175,True,0.14875,0.14874999999999994,0.0039046875000000023,0.0,0.14875,0.0039046874999999993,0.0,0.14875,0.0,0.0
2,0.175,True,0.15749999999999997,0.15749999999999992,0.0027562500000000013,0.0,0.15749999999999997,0.002756250000000002,0.0,0.1575,0.0,0.0
2,0.175,True,0.16624999999999998,0.16624999999999993,0.0014546875000000046,0.0,0.16624999999999998,0.0014546875000000011,0.0,0.16625000000000006,0.0,0.0
2,0.175,True,0.175,0.17499999999999993,3.469446951953614e-18,0.0,0.175,0.0,0.0,0.17500000000000007,0.0,0.0


==> anc/requirements.txt <==
numpy==2.2.6
scipy==1.16.3
mpmath==1.3.0


==> anc/sentinel.py <==
"""One fixed deterministic experiment; never imports a previous experiment result."""
import json, math, time, traceback
from pathlib import Path
from datetime import datetime, timezone
import numpy as np
from scipy.integrate import quad, solve_ivp
import mpmath as mp

D = Path(__file__).resolve().parent
SPEC = json.loads((D / 'SENTINEL_SPEC.json').read_text())
START = time.perf_counter()
COUNTS = {'rhs': 0, 'quad': 0}
QUAD_ERRORS = []

def integral(fun, upper):
    COUNTS['quad'] += 1
    value, error = quad(fun, 0., upper, epsabs=1e-13, epsrel=1e-13, limit=100)
    QUAD_ERRORS.append(error)
    return value

class Model:
    def __init__(self, k, a, control=False):
        self.k, self.a, self.control = k, a, control
        self.calls = 0
    def F(self, u): return 0. if self.control else u**self.k
    def Fp(self, u): return 0. if self.control else self.k*u**(self.k-1)
    def Fpp(self, u): return 0. if self.control else self.k*(self.k-1)*u**(self.k-2)
    def h(self, u): return u*(self.a-u)
    def hp(self, u): return self.a-2*u
    def zeta(self, u):
        if self.control: return 0.
        return integral(lambda s: self.F(s)*self.hp(s)/math.sqrt(1+self.F(s)**2), u)/math.sqrt(1+self.F(u)**2)
    def terms(self, u):
        f, fp, z = self.F(u), self.Fp(u), self.zeta(u)
        den = 1+f*f
        b = (fp*z-self.hp(u))/den
        bp = (self.Fpp(u)*z+2-3*f*fp*b)/den
        ap = -1-(self.hp(u)-fp*z)**2/den
        return z, b, bp, ap
    def scalar_loss(self, theta):
        u, y, z = theta
        v = y+self.F(u)*z
        aa = integral(lambda s: self.terms(s)[3], u)
        b = self.terms(u)[1]
        return aa+b*(v-self.h(u))
    def gradient(self, theta, mutant=False):
        u, y, z = theta
        v = y+self.F(u)*z
        _, b, bp, ap = self.terms(u)
        gu = ap-b*self.hp(u)+(0. if mutant else bp*(v-self.h(u)))
        return np.array([gu+self.Fp(u)*z*b, b, self.F(u)*b])
    def rhs(self, t, theta):
        COUNTS['rhs'] += 1
        self.calls += 1
        if self.calls > 2000 or COUNTS['rhs'] > 18000:
            raise RuntimeError('frozen RHS budget exhausted')
        return -self.gradient(theta)
    def exact(self, t):
        z = self.zeta(t)
        return np.array([t, self.h(t)-self.F(t)*z, z])
    def mobility(self, theta):
        u, y, z = theta
        b = self.Fp(u)*z
        return np.array([[1., b], [b, 1+self.F(u)**2+b*b]])

def reference(k, a):
    # Positive rescaled integrand avoids cancellation of two signed moments.
    with mp.workdps(50):
        aa = mp.mpf(str(a))
        j = mp.quad(lambda t: t**k*(1-t)/(1+aa**(2*k)*t**(2*k))**mp.mpf('1.5'), [0, 1])
        gap = -k*k*aa**(2*k+1)*j/mp.sqrt(1+aa**(2*k))
        lead = k*k*aa**(2*k+1)/((k+1)*(k+2))
        return {'gap_decimal': str(gap), 'gap_float': float(gap), 'leading_magnitude': float(lead),
                'ratio': float(-gap/lead), 'lower': float((1+aa**(2*k))**-2),
                'upper': float((1+aa**(2*k))**mp.mpf('-.5')), 'dps': 50,
                'status': 'HIGH_PRECISION_ESTIMATE_NOT_CERTIFIED_QUADRATURE_INTERVAL'}

def fd_gradient(model, theta):
    step = 2e-4
    ans = []
    for i in range(3):
        e = np.eye(3)[i]*step
        ans.append((model.scalar_loss(theta-2*e)-8*model.scalar_loss(theta-e)
                    +8*model.scalar_loss(theta+e)-model.scalar_loss(theta+2*e))/(12*step))
    return np.array(ans)

def one_case(k, a, control=False):
    m = Model(k, a, control)
    ts = np.linspace(0., a, 21)
    sol = solve_ivp(m.rhs, (0., a), np.zeros(3), method='DOP853',
                    rtol=2e-12, atol=1e-14, t_eval=ts)
    if not sol.success or len(sol.t) != 21: raise RuntimeError(sol.message)
    exact = np.stack([m.exact(t) for t in ts])
    error = float(np.max(np.abs(sol.y.T-exact)))
    endpoint = sol.y[:, -1]
    represented = np.array([endpoint[0], endpoint[1]+m.F(endpoint[0])*endpoint[2]])
    ep_error = float(np.max(np.abs(represented-np.array([a, 0.]))))
    # Independently integrate f1=-u, rather than supplying its known endpoint.
    f1 = solve_ivp(lambda t, q: np.array([1., 0., 0.]), (0., a), np.zeros(3),
                   method='DOP853', rtol=2e-12, atol=1e-14, t_eval=ts)
    if not f1.success: raise RuntimeError(f1.message)
    f1_error = float(np.max(np.abs(f1.y.T-np.stack([ts, ts*0, ts*0], axis=1))))
    gap = float((m.mobility(endpoint)-m.mobility(f1.y[:, -1]))[0, 1])
    probes = [np.array([0., .1, .03])]
    u, z = .3*a, .02*a
    probes.append(np.array([u, m.h(u)+.05*a-m.F(u)*z, z]))
    checks = []
    for theta in probes:
        fd, g, bad = fd_gradient(m, theta), m.gradient(theta), m.gradient(theta, True)
        tol = 5e-8+5e-6*np.abs(fd)
        checks.append({'theta': theta.tolist(), 'fd': fd.tolist(), 'gradient': g.tolist(),
                       'mutant': bad.tolist(), 'tolerance': tol.tolist(),
                       'correct_pass': bool(np.all(np.abs(g-fd) <= tol)),
                       'mutant_rejected': bool(np.any(np.abs(bad-fd) > tol)),
                       'mutant_max_error': float(np.max(np.abs(bad-fd)))})
    finite = bool(np.all(np.isfinite(sol.y)) and np.all(np.isfinite(exact))
                  and np.all(np.isfinite(f1.y)) and np.isfinite(gap)
                  and all(np.all(np.isfinite(x[key])) for x in checks for key in ('fd', 'gradient', 'mutant')))
    flags = {'finite_numerics': finite, 'trajectory': error <= 3e-10, 'represented_endpoint': ep_error <= 1e-10,
             'f1_control': f1_error <= 3e-10, 'offgraph_gradients': all(x['correct_pass'] for x in checks),
             'mutation_rejected': all(x['mutant_rejected'] for x in checks),
             'origin_mutation_margin': checks[0]['mutant_max_error'] >= 1e-3}
    ref = None
    if control:
        flags['F0_gap_zero'] = abs(gap) <= 1e-12
        flags['F0_identity_mobility'] = bool(np.max(np.abs(m.mobility(endpoint)-np.eye(2))) <= 1e-12)
    else:
        ref = reference(k, a)
        rel = abs(gap-ref['gap_float'])/abs(ref['gap_float'])
        ratio = -gap/ref['leading_magnitude']
        ref.update(measured_ratio=ratio, relative_error=rel,
                   band_width=ref['upper']-ref['lower'], slack=5e-6,
                   band_tolerance_dominated=(ref['upper']-ref['lower'] <= 1e-5))
        flags.update(reference_finite=all(math.isfinite(ref[x]) for x in ('gap_float', 'leading_magnitude', 'ratio', 'lower', 'upper')),
                     gap_negative=gap < 0., reference_relative=rel <= 5e-6,
                     ratio_interval=(ref['lower']-5e-6 <= ratio <= ref['upper']+5e-6))
    return {'k': k, 'a': a, 'F0': control, 'success': all(flags.values()), 'flags': flags,
            'trajectory_max_error': error, 'endpoint_represented_error': ep_error,
            'f1_max_error': f1_error, 'gap': gap, 'reference': ref, 'offgraph_probes': checks,
            'nfev': sol.nfev, 'f1_nfev': f1.nfev, 'times': ts.tolist(),
            'trajectory': sol.y.T.tolist(), 'analytic_trajectory': exact.tolist(),
            'f1_trajectory': f1.y.T.tolist(), 'endpoint_mobility': m.mobility(endpoint).tolist()}

def main():
    assert not (D/'SENTINEL_RESULT.json').exists() and not (D/'SENTINEL_RAW.json').exists()
    cases = []
    failure = None
    try:
        for k, a, control in ([(k, a, False) for k in SPEC['k_values'] for a in SPEC['a_values']]
                              +[(2, a, True) for a in SPEC['a_values']]):
            cases.append(one_case(k, a, control))
            if not cases[-1]['success']:
                break  # Frozen fail-fast; preserve first failure without completing/rescuing the grid.
    except Exception:
        failure = traceback.format_exc()
    raw = {'cases': cases, 'exception': failure, 'counts': COUNTS,
           'quad_error_estimates': QUAD_ERRORS, 'quad_error_estimate_status': 'SCIPY_HEURISTIC_NOT_RIGOROUS_BOUND'}
    (D/'SENTINEL_RAW.json').write_text(json.dumps(raw, indent=2), encoding='utf-8')
    result = {'utc': datetime.now(timezone.utc).isoformat(),
              'status': 'PASS' if failure is None and len(cases) == 16 and all(c['success'] for c in cases) else 'HOLD',
              'cases_completed': len(cases), 'expected_cases': 16, 'counts': COUNTS,
              'python_elapsed_seconds': time.perf_counter()-START,
              'failed_cases': [{'k': c['k'], 'a': c['a'], 'F0': c['F0'], 'flags': c['flags']} for c in cases if not c['success']],
              'exception': failure, 'scope': 'DETERMINISTIC_IMPLEMENTATION_AND_MECHANISM_ONLY',
              'training': False, 'GPU': False, 'world_novelty': 'UNKNOWN'}
    (D/'SENTINEL_RESULT.json').write_text(json.dumps(result, indent=2), encoding='utf-8')
    print(json.dumps(result))

if __name__ == '__main__': main()

